Paying down metadata debt: learning the representation of concepts using topic models

We introduce a data management problem called metadata debt, to identify the mapping between data concepts and their logical representations. We describe how this mapping can be learned using semisupervised topic models based on low-rank matrix factorizations that account for missing and noisy labels, coupled with sparsity penalties to improve localization and interpretability. We introduce a gauge transformation approach that allows us to construct explicit associations between topics and concept labels, and thus assign meaning to topics. We also show how to use this topic model for semisupervised learning tasks like extrapolating from known labels, evaluating possible errors in existing labels, and predicting missing features. We show results from this topic model in predicting subject tags on over 25,000 datasets from Kaggle.com, demonstrating the ability to learn semantically meaningful features.

==> experiments/0-example/example.jl <==
include("../../src/model-glrm/monkeypatches/lowrankmodels.jl")
using SparseArrays

nrank = 2

M = Union{Missing,Bool}[
    1 1 1 0 1 1 0 1 1 1 0
    1 1 0 1 1 1 1 1 0 0 1
    1 1 0 0 1 0 1 1 1 1 1
   ]
A = sparse(M) #we only implemented sparse

A.nzval[2] = missing
A.nzval[3] = missing
A.nzval[4] = missing
A.nzval[6] = missing

# These two could also be 0
#A.nzval[9] = missing
#A.nzval[12] = missing

###############################################################################
# Impute missing entries
###############################################################################

z = 0.5
M = [
    1 z 1 0 1 1 0 1 1 1 0
    z 1 0 1 1 1 1 1 0 0 1
    z z 0 0 1 0 1 1 1 1 1
   ]

###############################################################################
# Play around with initialization strategies
###############################################################################

#S = svd(M)
idxs=1:nrank

#if true #Pick rows of Vt with largest magnitude
#idxs = Int[]
#jdxs = 1:size(S.Vt,1)
#for i=1:nrank
#    global idxs, jdxs
#    x, k = findmax(abs.(S.Vt[jdxs, 1]))
#    @info "Permutation: $x, $k"
#    p = jdxs[k]
#    push!(idxs, p)
#    jdxs = collect(setdiff(Set(jdxs), p))
#end
#
#@info "Permutation: $idxs"

# SVD-based initialization

#X=Diagonal(S.S[idxs]) * S.U[:, idxs]'
#Y=S.Vt[idxs,:]

# Force left side of Y to be identity
#for i=1:nrank
#X=S.Vt[idxs, idxs]*Diagonal(S.S[idxs]) * S.U[:, idxs]'
##Y=pinv(S.Vt[idxs, idxs])*S.Vt[idxs,:]
#Y=S.Vt[idxs, idxs]\S.Vt[idxs,:]

#iX=S.Vt[1:nrank,1:size(S.S,1)]*Diagonal(S.S) * S.U'
#Y=S.Vt[:,idxs]\S.Vt

# We can do faster than SVD!
QR = qr(M)
Q = QR.Q
R = QR.R
Z = R[:, 1:nrank]
X = Z' * Q'
Y = Z\R
# TODO if using sparse, need to figure out column permutation vector...
# 0.4 s vs 12 s for k=6, sparse m=250 x n=2000, density 0.1

# Drop negative entries of Y - useful for non-negative variants
for (i,x) in enumerate(Y)
    if x < 0
        Y[i] = 0.1*rand()
    end
end

##add some noise to small entries
#thr = 0.01
#
#
#@. X[abs(X) < thr] = thr*randn()
#@. Y[abs(Y) < thr] = thr*randn()

display(X)
display(Y)
#end #mess around

###############################################################################
# Regularize / constrain
###############################################################################

# reg = [ZeroReg(), ZeroReg()] # No constraints on X or Y
# reg = [ZeroReg(), NonNegConstraint()] # Constrain X only
reg = [NonNegConstraint(), ZeroReg()] # Constrain Y only
# reg = [NonNegConstraint(), NonNegConstraint()] # Constrain X and Y

###############################################################################
# Actually solve
###############################################################################

params = SparseProxGradParams(1.0, 1000, 1, 1.0e-10, 1e-10)

glrm = GLRM(A, LogisticLoss(), reg...,
            nrank, X=X, Y=Y, checknan=false, sparse_na=false,
            obs=[(i,j) for i=1:size(A,1) for j=1:size(A,2)])

X,Y,ch = fit!(glrm, params)

@info "Final objective: $(ch.objective[end])"
#display(X)
#display(Y)

X,Y,ch


==> experiments/kaggle/1-eda/1-eda.jl <==
#!/usr/bin/env julia

# Exploratory data analysis

using JLD2, FileIO
using AxisArrays, LinearAlgebra, SparseArrays
using Plots
using Printf
using Glob: glob
using LsqFit

OUTPUT_DIR = "../../../output"

include("../../../src/model-glrm/matrix/storedentries.jl")

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################
# Basic exploratory data analysis
##############################################################################

# Frequencies
counts = zeros(Int, nt+nf)
for (i, j, v) in StoredEntries(features.data)
    counts[j] += v
end

cnts = AxisArray(counts, features.axes[2])

tag_counts = sort!(collect(zip(cnts[1:nt], tags)), by=x->x[1], rev=true)
ntagcounts = sum(cnts[1:nt])

feat_counts = sort!(collect(zip(cnts[nt+1:end], feats)), by=x->x[1], rev=true)
nfeatcounts = sum(cnts[nt+1:end])

# Plot
gr()

plot(
    cumsum([t[1] for t in tag_counts])./sum(t[1] for t in tag_counts),
    (1:length(tag_counts)),
    color=:grey25, w=2,
    label="",
    #title="Distribution of tags ($ntagcounts uses in $m datasets)", grid=:x,
    xlabel="Cumulative ratio", xlims=(0, 1),
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(tag_counts)),
)

savefig(joinpath(OUTPUT_DIR, "1-tags-cdf.pdf"))

tag_freq = ([t[1] for t in tag_counts])./sum(t[1] for t in tag_counts)
plot(tag_freq,
    (1:length(tag_counts)),
    color=:grey25, w=2,
    label="",
    #title="Distribution of tags ($ntagcounts uses in $m datasets)", grid=:x,
    xlabel="Frequency ratio", xscale=:log10,
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(tag_counts)),
)

# Fit model to tail
@. cub(x, p)=p[1]+x*p[2] #+x^2*p[3]+x^3*p[4]
i0 = findfirst(x->x<1e-3, tag_freq)
i1 = findfirst(x->x<1e-4, tag_freq)
tag_model = curve_fit(cub, log10.(i0:i1), log10.(tag_freq)[i0:i1], [-1.0, -0.5])

yfits = cub(log10.(1:nt), tag_model.param)
i2 = findfirst(x->x<log10(tag_freq[1]), yfits)
plot!(10.0 .^ yfits[i2:nt], i2:nt , label="Linear fit of tail", color = :grey50, legend=:bottomright)

# Exponent of power law
pwr = tag_model.param[2]
Δpwr = stderror(tag_model)[2]
nd = 1+ceil(Int,-log10(Δpwr)) #Number of digits
fmtstring = "Exponent = %.$(nd)f ± %.$(nd)f"
title!(@eval(@sprintf($fmtstring, pwr, Δpwr)))

savefig(joinpath(OUTPUT_DIR, "1-tags-pdf.pdf"))

bar(
    [t[1] for t in tag_counts[1:10]],
    color=:grey75, orientation=:horizontal, label="",
    #title="Top 10 tags ($ntagcounts uses in $m datasets)", grid=:x,
    xlabel="Frequency", xlims=(0, Inf),
    ylabel="Rank",yflip=true, ylims=(0.5,10.5), yticks=1:10,
    )

Plots.scalefontsizes(0.6)
for (i, (x, tag)) in enumerate(tag_counts[1:10])
    annotate!(x, i,
        text(string(" ", tag, @sprintf(" (%d, %.2f%%) ", x, 100*x/m)),
             pointsize=11, i<=2 ? :right : :left))
end
Plots.scalefontsizes()

savefig(joinpath(OUTPUT_DIR, "1-tags-top10.pdf"))


plot(
    cumsum([t[1] for t in feat_counts])./sum(t[1] for t in feat_counts),
    (1:length(feat_counts)),
    color=:grey25, w=2,
    label="",
    #title="Distribution of features ($ntagcounts uses in $m datasets)",
    xlabel="Cumulative ratio", xlims=(0, 1),
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(feat_counts)),
)

savefig(joinpath(OUTPUT_DIR, "1-features-cdf.pdf"))

feat_freq = ([t[1] for t in feat_counts])./sum(t[1] for t in feat_counts)
plot(
    feat_freq, 1:nf,
    color=:grey25, w=2,
    label="",
    #title="Distribution of features ($ntagcounts uses in $m datasets)",
    xlabel="Frequency ratio", xscale=:log10,
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(feat_counts)),
)

# Fit model to tail
@. linear(x, p) = p[1]+x*p[2]
i0 = findfirst(x->x<2e-4, feat_freq)
i1 = findfirst(x->x<3e-5, feat_freq)
feat_model = curve_fit(linear, log10.(i0:i1), log10.(feat_freq)[i0:i1], [-2.0, -1.0])

yfits = linear(log10.(1:nf), feat_model.param)
i2 = findfirst(x->x<log10(feat_freq[1]), yfits)
plot!(10.0 .^ yfits[i2:nf], i2:nf , label="Linear fit of tail", color = :grey50, legend=:bottomright)

# Exponent of power law
pwr = feat_model.param[2]
Δpwr = stderror(feat_model)[2]
nd = 1+ceil(Int,-log10(Δpwr)) #Number of digits
fmtstring = "Exponent = %.$(nd)f ± %.$(nd)f"
title!(@eval(@sprintf($fmtstring, pwr, Δpwr)))

savefig(joinpath(OUTPUT_DIR, "1-features-pdf.pdf"))


bar(
    [t[1] for t in feat_counts[1:10]],
    color=:grey75, orientation=:horizontal, label="",
    #title="Top 10 features ($nfeatcounts uses in $m datasets)", grid=:x,
    xlabel="Frequency", xlims=(0, Inf),
    ylabel="Rank",yflip=true, ylims=(0.5,10.5), yticks=1:10,
    )

Plots.scalefontsizes(0.6)
for (i, (x, (feattype, tag))) in enumerate(feat_counts[1:10])
    annotate!(x, i,
        text(string(" ", feattype, ": ", tag, @sprintf(" (%d, %.2f%%) ", x, 100*x/m)),
            pointsize=11, i==1 ? :right : :left))
end
Plots.scalefontsizes()

savefig(joinpath(OUTPUT_DIR, "1-features-top10.pdf"))



==> experiments/kaggle/2-fit-svds/2-fit-svds.jl <==
using CSV
using Plots

include("../../../src/model-glrm/monkeypatches/lowrankmodels.jl")

OUTPUT_DIR = "../../../output"

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

k=20

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)
updateobsrand!(glrm)

#Create imputed matrix
Astd = copy(glrm.A)
replace!(Astd.nzval, missing=>0)
dropzeros!(Astd)
#Tighten type
Tw = Union{filter!(x->x!=Missing, Base.uniontypes(eltype(Astd)))...}
nzval = convert(Vector{Tw}, Astd.nzval)
Astd = SparseMatrixCSC(Astd.m, Astd.n, Astd.colptr, Astd.rowval, nzval)

df = DataFrame(svditer=Int[], nconv=Int[], resnorm=Float64[], obj=Float64[])
#time=Float64[], glrmiter=Int[], obj0=Float64[], obj=Float64[], ch=Any[])

#Start from pure random
#glrm.X = randn(k, size(glrm.A, 1))
#glrm.Y = randn(k, size(glrm.A, 2))
L = objective(glrm, glrm.X, glrm.Y, sparse=true)
push!(df, [0 0 NaN L])
#time()-t length(ch.objective)-2 ch.objective[1] ch.objective[end] ch])
#t = time()
#X,Y,ch=fit!(glrm, par)
#push!(df, [0 0 NaN time()-t length(ch.objective)-2 ch.objective[1] ch.objective[end] ch])

# NOTE manually edit Arpack.jl so that non-convergence is not an error
# https://github.com/JuliaLinearAlgebra/Arpack.jl/issues/85

using ProgressMeter
@showprogress for maxiter = 1:10
    t = time()
    S = svds(Astd, nsv=k, maxiter=maxiter)
    ASVD = S[1]
    nconv = S[2]
    svditer = S[3]
    resnorm = norm(S[end])

    if svditer in df.svditer
        continue
    end

    sel = (x->((x<0) || !isfinite(x))).(ASVD.S)
    if any(sel)
        @info("Regularizing ASVD.S")
        ASVD.S[sel] = 0
    end
    sel = (x->(!isfinite(x))).(ASVD.U)
    if any(sel)
        @info("Regularizing ASVD.U")
        ASVD.U[sel] = 0
    end
    sel = (x->(!isfinite(x))).(ASVD.Vt)
    if any(sel)
        @info("Regularizing ASVD.Vt")
        ASVD.Vt[sel] = 0
    end

    # initialize with the top k components of the SVD
    L = objective(glrm,
       Diagonal(sqrt.(ASVD.S))*ASVD.U', # recall X is transposed as per column major order.
       Diagonal(sqrt.(ASVD.S))*ASVD.Vt,
       sparse=true
    )
    push!(df, [svditer nconv resnorm L])
    #X,Y,ch=fit!(glrm, par)
    #push!(df, [svditer nconv resnorm time()-t length(ch.objective)-2 ch.objective[1] ch.objective[end] ch])
    display(df)
    if nconv==k # No more
        break
    end
#catch end
end

#Save results
CSV.write(joinpath(OUTPUT_DIR, "2-fit-svds.csv"), df)

plot(df.svditer, df.resnorm, marker=:dot, label="Norm of residual", xlabel="Number of iterations in SVD")
plot!(df.svditer, df.obj*1e-8, marker=:dot, label="GLRM loss (x10^8)")
savefig(joinpath(OUTPUT_DIR, "2-fit-svds.pdf"))




==> experiments/kaggle/3-subsample/3-subsample-anderson.jl <==
using CSV
using Colors
using PerceptualColourMaps #v0.3.0+ #master
using Plots

withreplacement=false # Use Sobol sequence

include("../../../src/model-glrm/monkeypatches/lowrankmodels.jl")

OUTPUT_DIR = "../../../output"

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

dfs = []
ks = (1, 3, 5, 10, 15)

for k in ks

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)

df = DataFrame(nsamples=Int[], time=Float64[], niter=Int[], obj=Float64[], obj_samp=Float64[], ch=Any[])

using Arpack

# Impute missing values
A = features.data
nzval = replace(A.nzval, missing=>0.5)
M = SparseMatrixCSC{Float64,Int}(A.m, A.n, A.colptr, A.rowval, nzval)
if !@isdefined(S)
S = svds(M, nsv=k, tol=0.1)[1]
end

#Regularize...
glrm.X=(I+S.Vt[1:k,1:size(S.S,1)])*Diagonal(S.S) * S.U'
glrm.Y=(I+S.Vt[:,1:k])\S.Vt

for i = 1:k
    glrm.Y[i, i] = 1
end

X0 = copy(glrm.X)
Y0 = copy(glrm.Y)
N = 0
for Nf = 10.0.^(0:.2:7)

    N0 = round(Int, Nf)
    ΔN, N = N0 - N, N0

    glrm.X[:] = X0
    glrm.Y[:] = Y0

    updateobsrand!(glrm, ΔN, unique=!withreplacement)

    t = time()
    X,Y,ch=fit_anderson!(glrm, par)
    N = sum(map(length, glrm.observed_features))
    niter = length(ch.objective)-2
    obj = ch.objective[end]
    t = time() - t
    push!(df, [N t niter obj obj/N ch])

    display(df)
end

#Save results
CSV.write(joinpath(OUTPUT_DIR, "3-subsample-k-$k-sobol-newinit.csv"), df)
push!(dfs, df)
end

for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.time, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Running time (seconds)",
        marker=:dot, yscale=:log10,
        legend=:bottomright)
end
savefig(joinpath(OUTPUT_DIR, "3-subsample-sobol-newinit-time.pdf"))


for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.obj ./ df.nsamples, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Final loss / N",  legend=:bottomright,
       marker=:dot)
end
savefig(joinpath(OUTPUT_DIR, "3-subsample-sobol-newinit-obj.pdf"))

for (i, k) in enumerate(ks)
    df = dfs[i]
    nr = size(df,1)
    cm = cmap("CBL1") #Color-blind safe
    # Ref: https://peterkovesi.com/projects/colourmaps/index.html
    for i in 1:nr
        f = i==1 ? plot : plot!; j = round(Int, (nr-i+1)/nr*256)
        f(df.ch[i].objective ./ df.nsamples[i], line=cm[j],
          marker=(3, :dot, cm[j]), markerstrokewidth=0,
          label=@sprintf("N = 10^%.1f", log10(df.nsamples[i])),
          colorbar=false, yscale=:log10,
          legendfontsize=7,
          xlabel="Number of fitting iterations", ylabel = "Loss / N")
    end

    savefig(joinpath(OUTPUT_DIR, "3-subsample-sobol-newinit-converge-k-$k.pdf"))
end



==> experiments/kaggle/3-subsample/3-subsample-sobol.jl <==
using CSV
using Colors
using PerceptualColourMaps #v0.3.0+ #master
using Plots
using Printf: @sprintf

withreplacement=false # Use Sobol sequence

include("../../../src/model-glrm/monkeypatches/lowrankmodels.jl")

OUTPUT_DIR = "../../../output"

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

dfs = []
ks = (1, 3, 5, 10, 15)

for k in ks

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)

df = DataFrame(nsamples=Int[], time=Float64[], niter=Int[], obj=Float64[], obj_samp=Float64[], ch=Any[])

using Arpack

# Impute missing values
A = features.data
nzval = replace(A.nzval, missing=>0.5)
M = SparseMatrixCSC{Float64,Int}(A.m, A.n, A.colptr, A.rowval, nzval)
if !@isdefined(S)
S = svds(M, nsv=k, tol=0.1)[1]
end

#Regularize...
glrm.X=(I+S.Vt[1:k,1:size(S.S,1)])*Diagonal(S.S) * S.U'
glrm.Y=(I+S.Vt[:,1:k])\S.Vt

for i = 1:k
    glrm.Y[i, i] = 1
end

X0 = copy(glrm.X)
Y0 = copy(glrm.Y)
N = 0
for Nf = 10.0.^(0:.2:7)

    N0 = round(Int, Nf)
    ΔN, N = N0 - N, N0

    glrm.X[:] = X0
    glrm.Y[:] = Y0

    updateobsrand!(glrm, ΔN, unique=!withreplacement)

    t = time()
    X,Y,ch=fit!(glrm, par)
    N = sum(map(length, glrm.observed_features))
    niter = length(ch.objective)-2
    obj = ch.objective[end]
    t = time() - t
    push!(df, [N t niter obj obj/N ch])

    display(df)
end

#Save results
CSV.write(joinpath(OUTPUT_DIR, "3-subsample-k-$k-sobol-newinit.csv"), df)
push!(dfs, df)
end

for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.time, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Running time (seconds)",
        marker=:dot, yscale=:log10,
        legend=:bottomright)
end
savefig(joinpath(OUTPUT_DIR, "3-subsample-sobol-newinit-time.pdf"))


for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.obj ./ df.nsamples, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Final loss / N",  legend=:bottomright,
       marker=:dot)
end
savefig(joinpath(OUTPUT_DIR, "3-subsample-sobol-newinit-obj.pdf"))

for (i, k) in enumerate(ks)
    df = dfs[i]
    nr = size(df,1)
    cm = cmap("CBL1") #Color-blind safe
    # Ref: https://peterkovesi.com/projects/colourmaps/index.html
    for i in 1:nr
        f = i==1 ? plot : plot!; j = round(Int, (nr-i+1)/nr*256)
        f(df.ch[i].objective ./ df.nsamples[i], line=cm[j],
          marker=(3, :dot, cm[j]), markerstrokewidth=0,
          label=@sprintf("N = 10^%.1f", log10(df.nsamples[i])),
          colorbar=false, yscale=:log10,
          legendfontsize=7,
          xlabel="Number of fitting iterations", ylabel = "Loss / N")
    end

    savefig(joinpath(OUTPUT_DIR, "3-subsample-sobol-newinit-converge-k-$k.pdf"))
end



==> experiments/kaggle/3-subsample/3-subsample.jl <==
using CSV
using Colors
using PerceptualColourMaps #v0.3.0+ #master
using Plots
using Printf: @sprintf

withreplacement=true # Random sampling

include("../../../src/model-glrm/monkeypatches/lowrankmodels.jl")

OUTPUT_DIR = "../../../output"

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

dfs = []
ks = (1, 3, 5, 10, 15)

for k in ks

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)

df = DataFrame(nsamples=Int[], time=Float64[], niter=Int[], obj=Float64[], obj_samp=Float64[], ch=Any[])

using Arpack

# Impute missing values
A = features.data
nzval = replace(A.nzval, missing=>0.5)
M = SparseMatrixCSC{Float64,Int}(A.m, A.n, A.colptr, A.rowval, nzval)
if !@isdefined(S)
S = svds(M, nsv=k, tol=0.1)[1]
end

#Regularize...
glrm.X=(I+S.Vt[1:k,1:size(S.S,1)])*Diagonal(S.S) * S.U'
glrm.Y=(I+S.Vt[:,1:k])\S.Vt

for i = 1:k
    glrm.Y[i, i] = 1
end

X0 = copy(glrm.X)
Y0 = copy(glrm.Y)
N = 0
for Nf = 10.0.^(0:.2:7)

    N0 = round(Int, Nf)
    ΔN, N = N0 - N, N0

    glrm.X[:] = X0
    glrm.Y[:] = Y0

    updateobsrand!(glrm, ΔN, unique=!withreplacement)

    t = time()
    X,Y,ch=fit!(glrm, par)
    N = sum(map(length, glrm.observed_features))
    niter = length(ch.objective)-2
    obj = ch.objective[end]
    t = time() - t
    push!(df, [N t niter obj obj/N ch])

    display(df)
end

#Save results
CSV.write(joinpath(OUTPUT_DIR, "3-subsample-k-$k-newinit.csv"), df)
push!(dfs, df)
end

for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.time, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Running time (seconds)",
        marker=:dot, yscale=:log10,
        legend=:bottomright)
end
savefig(joinpath(OUTPUT_DIR, "3-subsampleg-newinit-time.pdf"))


for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.obj ./ df.nsamples, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Final loss / N",  legend=:bottomright,
       marker=:dot)
end
savefig(joinpath(OUTPUT_DIR, "3-subsampleg-newinit-obj.pdf"))

for (i, k) in enumerate(ks)
    df = dfs[i]
    nr = size(df,1)
    cm = cmap("CBL1") #Color-blind safe
    # Ref: https://peterkovesi.com/projects/colourmaps/index.html
    for i in 1:nr
        f = i==1 ? plot : plot!; j = round(Int, (nr-i+1)/nr*256)
        f(df.ch[i].objective ./ df.nsamples[i], line=cm[j],
          marker=(3, :dot, cm[j]), markerstrokewidth=0,
          label=@sprintf("N = 10^%.1f", log10(df.nsamples[i])),
          colorbar=false, yscale=:log10,
          legendfontsize=7,
          xlabel="Number of fitting iterations", ylabel = "Loss / N")
    end

    savefig(joinpath(OUTPUT_DIR, "3-subsampleg-newinit-converge-k-$k.pdf"))
end



==> experiments/kaggle/4-fitmodel/4-fitmodel-nonneg.jl <==
include("../../../src/model-glrm/monkeypatches/lowrankmodels.jl")

OUTPUT_DIR = "../../../model"

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

k=nt

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), NonNegConstraint(), NonNegConstraint(), k,
	checknan=false, sparse_na=false)

@info "Begin optimization"
#@time init_svds!(glrm)
using Arpack

# Impute missing values
A = features.data
nzval = replace(M.nzval, missing=>0.5)
M = SparseMatrixCSC{Float64,Int}(A.m, A.n, A.colptr, A.rowval, nzval)
if !@isdefined(S)
S = svds(M, nsv=k, tol=0.1)[1]
end

#Regularize...
glrm.X=(I+S.Vt[1:k,1:size(S.S,1)])*Diagonal(S.S) * S.U'
glrm.Y=(I+S.Vt[:,1:k])\S.Vt

for i in size(glrm.Y, 1), j in size(glrm.Y, 2)
    if glrm.Y[i, j] < 0
        glrm.Y[i, j] = 0.1 * rand()
    end
end

for i = 1:k
    glrm.Y[i, i] = 1
end

@info "Initialized with truncated SVD"

resetobs!(glrm)
updateobsrand!(glrm)

fit!(glrm, par)
strength = 0.0
@save "factors-k-$k-nonneg-reg-$strength.jld2" X Y ch k strength compress=true

#Turn on weak regularization
for strength in 10.0.^(-3:3)
    glrm.rx = [NonNegOneReg(strength) for i in 1:size(glrm.A,1)]
    glrm.ry = [NonNegOneReg(strength) for i in 1:size(glrm.A,2)]
    X,Y,ch=fit!(glrm, par)
    @save "factors-k-$k-nonneg-reg-$strength.jld2" X Y ch k strength compress=true
    @info "Saved to factors-k-$k-reg-$strength.jld2"
end




==> experiments/kaggle/4-fitmodel/4-fitmodel.jl <==
include("../../sparselogpca.jl")

OUTPUT_DIR = "../../../model"

##############################################################################
# Ingest data
##############################################################################

include("../0-ingest.jl")

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

k=nt

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

@info "Begin optimization"
@time init_svds!(glrm)
@info "Initialized with truncated SVD"

resetobs!(glrm)
updateobsrand!(glrm)

X,Y,ch=fit!(glrm, par)
strength=0.
@save joinpath(OUTPUT_DIR, "factors-k-$k-reg-$strength.jld2") X Y ch k strength compress=true
@info "Saved to factors-k-$k-reg-$strength.jld2"
#Turn on weak regularization
for strength in [0.001, 0.01, 0.1, 1, 10, 100, 1000]
    glrm.rx = [OneReg(strength) for i in 1:size(glrm.A,1)]
    glrm.ry = [OneReg(strength) for i in 1:size(glrm.A,2)]
    X,Y,ch=fit!(glrm, par)
    @save joinpath(OUTPUT_DIR, "factors-k-$k-reg-$strength.jld2") X Y ch k strength compress=true
    @info "Saved to factors-k-$k-reg-$strength.jld2"
end

#X,Y,ch,x=fit_anderson!(glrm, params, verbose=true);



==> experiments/kaggle/5-analyze/5-analyze.jl <==
using Plots
using ProgressMeter

include("../../../src/model-glrm/monkeypatches/lowrankmodels.jl")

OUTPUT_DIR = "../../../output/topics"
MODEL_DIR = "../../../model"

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("../../../src/model-glrm/ingest-kaggle.jl")
end

##############################################################################

k=nt

for strength in [0.0, 0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0]

fn = "factors-k-$k-reg-$strength.jld2"
X, Y = jldopen(joinpath(MODEL_DIR, fn)) do f
    f["X"], f["Y"]
end

@info "Generating plots for model $fn"

@showprogress for t in 1:nt
    Ytags = view(Y,t,1:nt)
    plot(Ytags, label="", color=:grey25, xlabel="Tag ID", ylabel="Latent strength")
    ythresh=min(1, 5*std(Ytags))
    # = min(1, 0.3*maximum(abs, Ytags))
    for s in 1:nt
        y = Y[t, s]
        if abs(y) >= ythresh
            annotate!(s, y, text(string(tags[s]), y<0 ? :top : :bottom, pointsize = (s==t ? 14 : 9)))
        end
    end
    savefig(joinpath(OUTPUT_DIR, "topic-$t-tags-reg-$strength.pdf"))

    ny = size(Y, 2)
    Yf = view(Y,t,nt+1:ny)
    p = sortperm(Yf)

    bars = [Yf[p[1:5]]..., Yf[p[end-4:end]]...]
    bar(bars, orientation=:horizontal,
    xlabel = "Latent strength",
    label = "",
    color = :grey75,
    yticks = nothing,
    title = tags[t]
    )

    for (i,j) in enumerate([1:5..., nf-4:nf...])
        try
            feattype, tag = feats[p[j]]
            annotate!(bars[i], i,
                text(string(" ", feattype, ": ", tag, " "),
                pointsize=11, bars[i]>0 ? :right : :left))
        catch
            @warn "Unknown feature $j"
        end
    end
    savefig(joinpath(OUTPUT_DIR,"topic-$t-features-reg-$strength.pdf"))
end

end #strength


==> experiments/randomized-svd/randomized-svd-expt-failed.jl <==
import Base: *, size, eltype
import Base.Threads: @threads
import LinearAlgebra: adjoint, Adjoint, mul!
using ProgressMeter

include("storedentries.jl")

struct SubSampledMatrix{T,S<:AbstractMatrix{T}}
    M :: S
    r :: Int #rank
    n :: Int # number of samples
    function SubSampledMatrix(M::SparseMatrixCSC{Tv,Ti}, r) where {Tv,Ti}
        A = copy(M)
        impute!(A)
        dropzeros!(A)

        m, n = size(A)
        nz = length(A.nzval)

        Tw = Union{filter!(x->x!=Missing, Base.uniontypes(Tv))...}
        new{Tw,SparseMatrixCSC{Tw,Ti}}(A, r, nsamples(m, n, r, nz))
    end
    function SubSampledMatrix(M::AbstractMatrix{Tv}, r) where {Tv}
        m, n = size(M)
        new{Tv,typeof(M)}(A, r, nsamples(m, n, r))
    end
end

impute!(M::SparseMatrixCSC{Tv}) where Tv<:Number = nothing
function impute!(M::SparseMatrixCSC) #simply replace with 0
    for (i,v) in enumerate(M.nzval)
        if ismissing(v)
            M.nzval[i] = 0
        end
    end
end

# Calculate number of samples
function nsamples(m, n, r, nnzvals = m*n)
    nsamp = r * ( m + n - r)
    density = nnzvals/(m*n)
    nnzsamp = ceil(Int, nsamp * density)
end
nsamples(A::SubSampledMatrix) = A.n

function colvals(M::SparseMatrixCSC)
    nnzvals = length(M.nzval)
    cols = zeros(Int, nnzvals)
    k = 1
    for (i, j, v) in StoredEntries(A.M)
        cols[k] = j
        k += 1
    end
    cols
end

eltype(A::SubSampledMatrix{T}) where T = T
eltype(A::Type{SubSampledMatrix{T,S}}) where {T,S} = T

size(A::SubSampledMatrix) = size(A.M)
size(A::SubSampledMatrix, i::Int) = size(A.M, i)

function *(A::SubSampledMatrix{T,SparseMatrixCSC{T,Q}}, b::AbstractVector{S}) where {T<:Number,S<:Number,Q<:Integer}
    R = typeof(one(T)*one(S))
    c = zeros(R, m)
    mul!(c, A, b)
end

function mul!(c::AbstractVector{R}, A::SubSampledMatrix{T,SparseMatrixCSC{T,Q}}, b::AbstractVector{S}, α::Number=one(T), β::Number=one(R)) where {R<:Number,T<:Number,S<:Number,Q<:Integer}
    m, n = size(A.M)
    r = A.r
    nnzvals = length(A.M.nzval)
    nnzsamp = nsamples(A)
    w = sqrt(nnzvals/nnzsamp)
    cols = colvals(A.M)

    #@info "Sampling $nnzsamp non-zero entries (compression = $nnzvals/$nnzsamp = $factor)"
    c[:] .= 0
    @threads for l = 1:nnzsamp
        k = rand(1:nnzvals) #ks[l]
        i = A.M.rowval[k]
        j = cols[k]
        c[i] = α * w * A.M.nzval[k] * b[j] + β * c[i]
    end
    c
end



adjoint(A::SubSampledMatrix{T}) where T = Adjoint{T,typeof(A)}(A)

function size(A::Adjoint{T,SubSampledMatrix{T}}, i::Int) where T
    if i==1
        return size(A.parent.M, 2)
    elseif i==2
        return size(A.parent.M, 1)
    else
        return 1
    end
end

size(A::Adjoint{T,SubSampledMatrix{T,S}}) where {T,S<:AbstractMatrix{T}} = size(A.parent.M, 2), size(A.parent.M, 1)

function mul!(c::AbstractVector{R},
        AA::Adjoint{T,SubSampledMatrix{T,SparseMatrixCSC{T,Q}}},
        b::AbstractVector{S},
        α::Number=one(T), β::Number=one(R)
    ) where {R<:Number,T<:Number,S<:Number,Q<:Integer}

    A = AA.parent
    m, n = size(A.M)
    r = A.r
    nnzvals = length(A.M.nzval)
    nnzsamp = nsamples(A)
    cols = colvals(A.M)
    w = sqrt(nnzvals/nnzsamp)
    c[:] .= 0
    @threads for l = 1:nnzsamp
        k = rand(1:nnzvals) #ks[l]
        j = A.M.rowval[k]
        i = cols[k]
        c[i] = α * conj(A.M.nzval[k] * b[j]) + β * c[i]
    end
    c
end

if !@isdefined(features)
    include("0-ingest.jl")
end

using IterativeSolvers
r=64
A = SubSampledMatrix(features.data, r)
b = randn(size(features.data,2))
b /= norm(b)
t = @elapsed M = svdl(A, nsv=r, tol=1e-2, v0=b, verbose=true)
t0 = @elapsed M0 = svdl(A.M, nsv=r, tol=1e-2, v0=b, verbose=true)

@info "Time $t vs $t0 (ratio = $(t0/t))"
nnzs = nnz(A.M)
@info "nonzeros $(nsamples(A)) vs $nnzs (ratio = $(nnzs/nsamples(A)))"


==> experiments/randomized-svd/randomized-svd-expt2.jl <==
import Base: *, size, eltype
import Base.Threads: @threads
import LinearAlgebra: adjoint, Adjoint, mul!
using ProgressMeter
using Distributions

include("storedentries.jl")
if !@isdefined(features)
    include("0-ingest.jl")
end


function randmul(A::AbstractMatrix, B::AbstractMatrix, c::Int)

    T = typeof(one(eltype(A)) * one(eltype(B)))

    C = Matrix{T}(undef,m,c)
    R = Matrix{T}(undef,c,p)

    nrmArow = T[norm(view(A,:,i)) for i=1:n]
    nrmBcol = T[norm(view(B,i,:)) for i=1:n]
    x = Vector{T}(undef,n)
    for i=1:n
        x[i] = nrmArow[i] * nrmBcol[i]
    end
    x /= sum(x)

    d = Categorical(x)
    for t=1:c
        i = rand(d)
        y = √(c*probs(d)[i])
        C[:,t] = A[:,i]/y
        R[t,:] = B[i,:]/y
    end

    #Error estimate from (8)
    #err = norm(A)*norm(B)/√c
    #More precise estimate in proof of Th 1
    err = nrmArow⋅nrmBcol/√c
    return C, R, err
end

m=10000
n=10000
p=1

A = rand(m,n)
B = rand(n,p)


t=@elapsed Y = (A*B)
Z = norm(Y)

err = zeros(200)
err0 = zeros(200)
for c=1:200
    t0 = @elapsed C, R, ϵ = randmul(A, B, c)
    err[c] = norm(C*R - Y)/Z
    err0[c] = ϵ
    println(c, '\t', err[c], '\t', ϵ, '\t', t0, '\t', t)
end

using Plots
plot(err)
plot!(err0)




==> experiments/tatoeba/0-ingest.jl <==
using CSV
using DataFrames
using StatsBase
using WordTokenizers
using TextAnalysis

INPUT_DIR = "../../data/tatoeba"

include("../../src/model-glrm/readfeatures.jl")

###############################################################################
# Ingest Tatoeba corpus
###############################################################################

df_links = CSV.read(joinpath(INPUT_DIR, "links.csv"), header=false, type=Int)
rename!(df_links, [:id1, :id2])

df_sentences = CSV.read(joinpath(INPUT_DIR, "sentences_detailed.csv"), header=false)
rename!(df_sentences, [:id, :lang, :sentence, :user, :date_add, :date_mod])
select!(df_sentences,  Not(:date_add))
select!(df_sentences,  Not(:date_mod))


df_lists = CSV.read(joinpath(INPUT_DIR, "sentences_in_lists.csv"), header=false)
rename!(df_lists, [:id_list, :id])

df_tags = CSV.read(joinpath(INPUT_DIR, "tags.csv"), header=false)
rename!(df_tags, [:id, :tag])

df_user_lang = CSV.read(joinpath(INPUT_DIR, "user_languages.csv"), delim='\t', header=false)
rename!(df_user_lang, [:lang, :skill, :user, :details])
Base.tryparse(Int, ::Missing) = missing
skill = tryparse.(Int, df_user_lang.skill)
replace!(skill, nothing => missing)
skill = Vector{Union{Int,Missing}}(skill)
df_user_lang.skill = skill
select!(df_user_lang, Not(:details))
df_user_lang = dropmissing(df_user_lang)
filter!(row->row.user!="\\N", df_user_lang)


df_user_lists = CSV.read(joinpath(INPUT_DIR, "user_lists.csv"), header=false)
rename!(df_user_lists, [:id_list, :user, :date_add, :date_mod, :list_name, :edit_by])
select!(df_user_lists, :id_list, :user, :list_name)


df_users_sentences = CSV.read(joinpath(INPUT_DIR, "users_sentences.csv"), header=false)
rename!(df_users_sentences, [:user, :id, :rating, :date_add, :date_mod])
@info "Loaded Tatoeba corpus"

###############################################################################
# Combine the data
###############################################################################

#Calculate average rating
df_ratings = by(df_users_sentences, :id, rating = :rating => mean)

df = join(df_sentences, df_ratings, on = :id, kind=:left)
df = join(df, df_user_lang, on = [:user, :lang], kind = :left)
select!(df, Not(:user))

tags = df_tags.tag |> unique .|> strip .|> Symbol
lists = df_lists.id_list |> unique

@info "Number of tags: $(length(tags))"
@info "Number of lists: $(length(lists))"

###############################################################################
# Tokenize and stem sentences to get unigrams
###############################################################################

stemmap = Dict(
 "dan"=>"danish",
 "nld"=>"dutch",
 "eng"=>"english",
 "fin"=>"finnish",
 "fra"=>"french",
 "deu"=>"german",
 "hun"=>"hungarian",
 "ita"=>"italian",
 "nor"=>"norwegian",
 "por"=>"portuguese",
 "ron"=>"romanian",
 "rus"=>"russian",
 "spa"=>"spanish",
 "swe"=>"swedish",
 "tur"=>"turkish",
)

langs = df_sentences.lang |> unique |> skipmissing |> collect

# Skip languages that don't use spaces - need to segment manually!
#
skiplangs = []
tokens = BiDict{Symbol}()
bagofwords = Dict{Int,Vector{Int}}()
for lang in langs

    ids = findall(x->!ismissing(x) && x==lang, df_sentences.lang)
    nspaces = 0
    nsentences = length(ids)
    for id in ids
        s = df_sentences.sentence[id]
        if !ismissing(s)
            for c in s
                nspaces += isspace(c)
            end
        end
    end
    println(lang, '\t', nsentences, '\t', nspaces, '\t', nspaces/nsentences)
    if nspaces/nsentences <= 1
        push!(skiplangs, lang)
        @info "Skipping $lang"
    else
        # Collect the tokens
        ntok = length(tokens)
        if lang in keys(stemmap)
            stemmer = Stemmer(stemmap[lang])
        else #Dummy
            stemmer = missing
        end
        @showprogress for id in ids
            bow = Int[]
            s = df_sentences.sentence[id]
            if !ismissing(s)
            for t in tokenize(s)
                #Strip whitespace and punctuation
                istart = findfirst(x->!(ispunct(x)||isspace(x)), t)
                iend = findlast(x->!(ispunct(x)||isspace(x)), t)
                if istart !== nothing && iend !== nothing
                    w = lowercase(t[istart:iend])
                    if !ismissing(stemmer)
                        w = stem(stemmer, w)
                    end
                    sw = Symbol(w)
                    push!(bow, tokens[sw])
                end
            end
            end
            bagofwords[id] = bow
        end
        @info "Additional number of unigrams for $lang: $(length(tokens) - ntok)"
    end
end


nsentences = maximum(df.id)

Is = Int[]
Js = Int[]

@showprogress for (k, vs) in bagofwords, v in vs
    push!(Is, df_sentences.id[k])
    push!(Js, v)
end

M_words = sparse(Is, Js, 1, nsentences, length(tokens))



Is = Int[]
Js = Int[]

tags_lut = BiDict(tags)
for row in eachrow(df_tags)
    push!(Is, row.id)
    push!(Js, tags_lut[Symbol(strip(row.tag))])
end

M_tags = sparse(Is, Js, true, nsentences, length(tags))



Is = Int[]
Js = Int[]

lists_lut = BiDict(lists)
for row in eachrow(df_lists)
    push!(Is, row.id)
    push!(Js, lists_lut.b[row.id_list])
end

M_lists = sparse(Is, Js, true, nsentences, length(tags))


struct ImplicitSparseVector{Tv,Ti} <: AbstractSparseVector{Tv,Ti}
    vec :: SparseVector{Tv,Ti}
    val :: Tv
end

function Base.convert(::Type{ImplicitSparseVector{Tv,Ti}}, v::AbstractVector{Tv}, val = zero(Tv)) where {Tv, Ti}
    Is = Ti[]
    Vs = Tv[]
    if ismissing(val)
        for (i, x) in enumerate(v)
            if !ismissing(x)
                push!(Is, i)
                push!(Vs, x)
            end
        end
    else
        for (i, x) in enumerate(v)
            if x != val
                push!(Is, i)
                push!(Vs, x)
            end
        end
    end
    ImplicitSparseVector{Tv,Ti}(sparsevec(Is, Vs, length(v)), val)
end

function Base.getindex(v::ImplicitSparseVector, i::Integer)
    if i in v.vec.nzind
        v.vec[i]
    else
        v.val
    end
end

Base.size(v::ImplicitSparseVector, args...) = size(v.vec, args...)

### Not sure if this is right if v.val != 0
SparseArrays.nonzeros(v::ImplicitSparseVector) = nonzeros(v.vec)
SparseArrays.nonzeroinds(v::ImplicitSparseVector) = SparseArrays.nonzeroinds(v.vec)

M = [M_rating M_skill M_lang M_tags M_lists M_words]
M = [M_rating M_skill M_lang M_tags M_lists M_words]


==> fig/eda/1-eda.jl <==
#!/usr/bin/env julia
using JLD2, FileIO
using AxisArrays, LinearAlgebra, SparseArrays
using Plots
using Printf
using Glob: glob
using LsqFit

include("storedentries.jl")

##############################################################################
# Ingest data
##############################################################################

if !@isdefined(features)
include("0-ingest.jl")
end

##############################################################################
# Basic exploratory data analysis
##############################################################################

# Frequencies
counts = zeros(Int, nt+nf)
for (i, j, v) in StoredEntries(features.data)
    counts[j] += v
end

cnts = AxisArray(counts, features.axes[2])

tag_counts = sort!(collect(zip(cnts[1:nt], tags)), by=x->x[1], rev=true)
ntagcounts = sum(cnts[1:nt])

feat_counts = sort!(collect(zip(cnts[nt+1:end], feats)), by=x->x[1], rev=true)
nfeatcounts = sum(cnts[nt+1:end])

# Plot
gr()

plot(
    cumsum([t[1] for t in tag_counts])./sum(t[1] for t in tag_counts),
    (1:length(tag_counts)),
    color=:grey25, w=2,
    label="",
    #title="Distribution of tags ($ntagcounts uses in $m datasets)", grid=:x,
    xlabel="Cumulative ratio", xlims=(0, 1),
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(tag_counts)),
)

savefig("1-tags-cdf.pdf")

tag_freq = ([t[1] for t in tag_counts])./sum(t[1] for t in tag_counts)
plot(tag_freq,
    (1:length(tag_counts)),
    color=:grey25, w=2,
    label="",
    #title="Distribution of tags ($ntagcounts uses in $m datasets)", grid=:x,
    xlabel="Frequency ratio", xscale=:log10,
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(tag_counts)),
)

# Fit model to tail
@. cub(x, p)=p[1]+x*p[2] #+x^2*p[3]+x^3*p[4]
i0 = findfirst(x->x<1e-3, tag_freq)
i1 = findfirst(x->x<1e-4, tag_freq)
tag_model = curve_fit(cub, log10.(i0:i1), log10.(tag_freq)[i0:i1], [-1.0, -0.5])

yfits = cub(log10.(1:nt), tag_model.param)
i2 = findfirst(x->x<log10(tag_freq[1]), yfits)
plot!(10.0 .^ yfits[i2:nt], i2:nt , label="Linear fit of tail", color = :grey50, legend=:bottomright)

# Exponent of power law
pwr = tag_model.param[2]
Δpwr = stderror(tag_model)[2]
nd = 1+ceil(Int,-log10(Δpwr)) #Number of digits
fmtstring = "Exponent = %.$(nd)f ± %.$(nd)f"
title!(@eval(@sprintf($fmtstring, pwr, Δpwr)))

savefig("1-tags-pdf.pdf")

bar(
    [t[1] for t in tag_counts[1:10]],
    color=:grey75, orientation=:horizontal, label="",
    #title="Top 10 tags ($ntagcounts uses in $m datasets)", grid=:x,
    xlabel="Frequency", xlims=(0, Inf),
    ylabel="Rank",yflip=true, ylims=(0.5,10.5), yticks=1:10,
    )

Plots.scalefontsizes(0.6)
for (i, (x, tag)) in enumerate(tag_counts[1:10])
    annotate!(x, i,
        text(string(" ", tag, @sprintf(" (%d, %.2f%%) ", x, 100*x/m)),
             pointsize=11, i<=2 ? :right : :left))
end
Plots.scalefontsizes()

savefig("1-tags-top10.pdf")


plot(
    cumsum([t[1] for t in feat_counts])./sum(t[1] for t in feat_counts),
    (1:length(feat_counts)),
    color=:grey25, w=2,
    label="",
    #title="Distribution of features ($ntagcounts uses in $m datasets)",
    xlabel="Cumulative ratio", xlims=(0, 1),
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(feat_counts)),
)

savefig("1-features-cdf.pdf")

feat_freq = ([t[1] for t in feat_counts])./sum(t[1] for t in feat_counts)
plot(
    feat_freq, 1:nf,
    color=:grey25, w=2,
    label="",
    #title="Distribution of features ($ntagcounts uses in $m datasets)",
    xlabel="Frequency ratio", xscale=:log10,
    ylabel="Rank", yflip=true, yscale=:log10, ylims=(1, length(feat_counts)),
)

# Fit model to tail
@. linear(x, p) = p[1]+x*p[2]
i0 = findfirst(x->x<2e-4, feat_freq)
i1 = findfirst(x->x<3e-5, feat_freq)
feat_model = curve_fit(linear, log10.(i0:i1), log10.(feat_freq)[i0:i1], [-2.0, -1.0])

yfits = linear(log10.(1:nf), feat_model.param)
i2 = findfirst(x->x<log10(feat_freq[1]), yfits)
plot!(10.0 .^ yfits[i2:nf], i2:nf , label="Linear fit of tail", color = :grey50, legend=:bottomright)

# Exponent of power law
pwr = feat_model.param[2]
Δpwr = stderror(feat_model)[2]
nd = 1+ceil(Int,-log10(Δpwr)) #Number of digits
fmtstring = "Exponent = %.$(nd)f ± %.$(nd)f"
title!(@eval(@sprintf($fmtstring, pwr, Δpwr)))

savefig("1-features-pdf.pdf")


bar(
    [t[1] for t in feat_counts[1:10]],
    color=:grey75, orientation=:horizontal, label="",
    #title="Top 10 features ($nfeatcounts uses in $m datasets)", grid=:x,
    xlabel="Frequency", xlims=(0, Inf),
    ylabel="Rank",yflip=true, ylims=(0.5,10.5), yticks=1:10,
    )

Plots.scalefontsizes(0.6)
for (i, (x, (feattype, tag))) in enumerate(feat_counts[1:10])
    annotate!(x, i,
        text(string(" ", feattype, ": ", tag, @sprintf(" (%d, %.2f%%) ", x, 100*x/m)),
            pointsize=11, i==1 ? :right : :left))
end
Plots.scalefontsizes()

savefig("1-features-top10.pdf")



==> fig/subsampling/3-subsample-6.jl <==
using CSV

include("sparselogpca.jl")

##############################################################################
# Ingest data
##############################################################################

if !@isdefined features
include("0-ingest.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

k=10

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)

df = DataFrame(nsamples=Int[], time=Float64[], niter=Int[], obj=Float64[], obj_samp=Float64[], ch=Any[])

Nfull = 5_036_624_427
ΔN = 226_118_0 #10% of theoretical minimum

init_svds!(glrm, maxiter=1)
X0 = copy(glrm.X)
Y0 = copy(glrm.Y)
N = 0
for Nf = 10.0.^(5:.2:8)
    global N

    N0 = round(Int, Nf)
    ΔN, N = N0 - N, N0

    glrm.X[:] = X0
    glrm.Y[:] = Y0

    updateobsrand!(glrm, ΔN)

    t = time()
    X,Y,ch=fit!(glrm, par)
    N = sum(map(length, glrm.observed_features))
    niter = length(ch.objective)-2
    obj = ch.objective[end]
    t = time() - t
    push!(df, [N t niter obj obj/N ch])

    display(df)
end

#Save results
CSV.write("3-subsample-k-6.csv", df)

using Colors
using PerceptualColourMaps #v0.3.0+ #master
using Plots

plot(df.nsamples, df.time, xscale = :log10, color=:grey25,
     label="", xlabel="Number of samples (N)",
     ylabel = "Running time (seconds)",
     marker=:dot, yscale=:log10)
savefig("3-subsample-k-6-time.pdf")


plot(df.nsamples, df.obj ./ df.nsamples, xscale = :log10, color=:grey25,
     label="", xlabel="Number of samples (N)",
     ylabel = "Final objective / N",
     marker=:dot)
savefig("3-subsample-k-6-obj.pdf")

nr = size(df,1)
cm = cmap("CBL1") #Color-blind safe
# Ref: https://peterkovesi.com/projects/colourmaps/index.html
for i in 1:nr
    f = i==1 ? plot : plot!; j = round(Int, (nr-i+1)/nr*256)
    f(df.ch[i].objective ./ df.nsamples[i], line=cm[j],
      marker=(3, :dot, cm[j]), markerstrokewidth=0,
      label="N = $(df.nsamples[i])", colorbar=false, yscale=:log10,
      legendfontsize=7,
      xlabel="Number of fitting iterations", ylabel = "Objective / N")
end

savefig("3-subsample-k-6-fit.pdf")



==> fig/subsampling/3-subsample.jl <==
using CSV

include("sparselogpca.jl")

##############################################################################
# Ingest data
##############################################################################

if !@isdefined features
include("0-ingest.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)

dfs = []
ks = (6, 10, 15)

for k in ks

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)

df = DataFrame(nsamples=Int[], time=Float64[], niter=Int[], obj=Float64[], obj_samp=Float64[], ch=Any[])
init_svds!(glrm, maxiter=1)
X0 = copy(glrm.X)
Y0 = copy(glrm.Y)
N = 0
for Nf = 10.0.^(5:.25:8)

    N0 = round(Int, Nf)
    ΔN, N = N0 - N, N0

    glrm.X[:] = X0
    glrm.Y[:] = Y0

    updateobsrand!(glrm, ΔN)

    t = time()
    X,Y,ch=fit!(glrm, par)
    N = sum(map(length, glrm.observed_features))
    niter = length(ch.objective)-2
    obj = ch.objective[end]
    t = time() - t
    push!(df, [N t niter obj obj/N ch])

    display(df)
end

#Save results
CSV.write("3-subsample-k-$k.csv", df)
push!(dfs, df)
end

using Colors
using PerceptualColourMaps #v0.3.0+ #master
using Plots

for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.time, xscale = :log10,
        label="k = $k", xlabel="Number of samples (N)",
        ylabel = "Running time (seconds)",
        marker=:dot, yscale=:log10,
        legend=:bottomright)
end
savefig("3-subsample-time.pdf")


for (i, k) in enumerate(ks)
    p = i==1 ? plot : plot!
    df = dfs[i]
    p(df.nsamples, df.obj ./ df.nsamples, xscale = :log10,
        label="", xlabel="Number of samples (N)",
        ylabel = "Final loss / N",  legend=:bottomright,
       marker=:dot)
end
savefig("3-subsample-obj.pdf")

for (i, k) in enumerate(ks)
    df = dfs[i]
    nr = size(df,1)
    cm = cmap("CBL1") #Color-blind safe
    # Ref: https://peterkovesi.com/projects/colourmaps/index.html
    for i in 1:nr
        f = i==1 ? plot : plot!; j = round(Int, (nr-i+1)/nr*256)
        f(df.ch[i].objective ./ df.nsamples[i], line=cm[j],
          marker=(3, :dot, cm[j]), markerstrokewidth=0,
          label="N = $(df.nsamples[i])", colorbar=false, yscale=:log10,
          legendfontsize=7,
          xlabel="Number of fitting iterations", ylabel = "Loss / N")
    end

    savefig("3-subsample-converge-k-$k.pdf")
end



==> fig/svds-conv/2-fit-svds.jl <==
using CSV

include("sparselogpca.jl")

##############################################################################
# Ingest data
##############################################################################

if !@isdefined features
include("0-ingest.jl")
end

##############################################################################
# Start fitting
##############################################################################

par = SparseProxGradParams(1.0, 1000, 1, 1e-5, 0.01)
par = SparseProxGradParams(1.0, 0, 1, 1e-5, 0.01)

k=857

#Start with no regularization and a randomized subsample of the observed elements

glrm = GLRM(features.data, LogisticLoss(), ZeroReg(), ZeroReg(), k,
	checknan=false, sparse_na=false)

resetobs!(glrm)
updateobsrand!(glrm)

#Create imputed matrix
Astd = copy(glrm.A)
replace!(Astd.nzval, missing=>0)
dropzeros!(Astd)
#Tighten type
Tw = Union{filter!(x->x!=Missing, Base.uniontypes(eltype(Astd)))...}
nzval = convert(Vector{Tw}, Astd.nzval)
Astd = SparseMatrixCSC(Astd.m, Astd.n, Astd.colptr, Astd.rowval, nzval)

df = DataFrame(svditer=Int[], nconv=Int[], resnorm=Float64[], obj=Float64[])
#time=Float64[], glrmiter=Int[], obj0=Float64[], obj=Float64[], ch=Any[])

#Start from pure random
#glrm.X = randn(k, size(glrm.A, 1))
#glrm.Y = randn(k, size(glrm.A, 2))
L = objective(glrm, glrm.X, glrm.Y, sparse=true)
push!(df, [0 0 NaN L])
#time()-t length(ch.objective)-2 ch.objective[1] ch.objective[end] ch])
#t = time()
#X,Y,ch=fit!(glrm, par)
#push!(df, [0 0 NaN time()-t length(ch.objective)-2 ch.objective[1] ch.objective[end] ch])

# NOTE manually edit Arpack.jl so that non-convergence is not an error
# https://github.com/JuliaLinearAlgebra/Arpack.jl/issues/85

using ProgressMeter
@showprogress for maxiter = 1:1#try
    t = time()
    S = svds(Astd, nsv=k, maxiter=maxiter)
    ASVD = S[1]
    nconv = S[2]
    svditer = S[3]
    resnorm = norm(S[end])

    if svditer in df.svditer
        continue
    end

    sel = (x->((x<0) || !isfinite(x))).(ASVD.S)
    if any(sel)
        @info("Regularizing ASVD.S")
        ASVD.S[sel] = 0
    end
    sel = (x->(!isfinite(x))).(ASVD.U)
    if any(sel)
        @info("Regularizing ASVD.U")
        ASVD.U[sel] = 0
    end
    sel = (x->(!isfinite(x))).(ASVD.Vt)
    if any(sel)
        @info("Regularizing ASVD.Vt")
        ASVD.Vt[sel] = 0
    end

    # initialize with the top k components of the SVD
    L = objective(glrm,
       Diagonal(sqrt.(ASVD.S))*ASVD.U', # recall X is transposed as per column major order.
       Diagonal(sqrt.(ASVD.S))*ASVD.Vt,
       sparse=true
    )
    push!(df, [svditer nconv resnorm L])
    #X,Y,ch=fit!(glrm, par)
    #push!(df, [svditer nconv resnorm time()-t length(ch.objective)-2 ch.objective[1] ch.objective[end] ch])
    display(df)
    if nconv==k # No more
        break
    end
#catch end
end

#Save results
CSV.write("2-fit-svds.csv", df)

using Plots
plot(df.svditer, df.resnorm, marker=:dot, label="Norm of residual", xlabel="Number of iterations in SVD")
plot!(df.svditer, df.obj*1e-8, marker=:dot, label="GLRM loss (x10^8)")
savefig("2-fit-svds.pdf")




==> src/model-glrm/anderson/anderson.jl <==
using Dates: now
using DataFrames

import Base: *, push!
mutable struct AAUpdate{Tu,Tv} # Matrix-free representation of the H matrix
    m::Int #:: Size of the AA subspace
    u::Vector{Tu} #:: The quantities s-Hỹ (note typo in paper)
    v::Vector{Tv} #:: The quantities (H'ŝ)/(ŝ'Hŷ)
end

function start!(H::AAUpdate{Tu,Tv}) where {Tu,Tv}
    H.m = 0
    H.u = Tu[]
    H.v = Tv[]
end

AAUpdate{Tu,Tv}() where {Tu,Tv} = AAUpdate{Tu,Tv}(0, Tu[], Tv[])
AAUpdate() where {Tu,Tv} = AAUpdate{Vector{Float64},Vector{Float64}}(0, [], [])

function *(H::AAUpdate{Tu}, g0::Tu) where {Tu}
    g = copy(g0)
    for j = 1:H.m
        g += H.u[j] * (H.v[j] ⋅ g)
    end
    return g
end

function push!(H::AAUpdate{Tu,Tv}, u::Tu, v::Tv) where {Tu,Tv}
    push!(H.u, u)
    push!(H.v, v)
    H.m += 1
end

# Algorithm 3 - Stabilized Type-I Anderson Acceleration (AA-I-S-m)
# Modified for solving f(x) = 0
# ref: https://stanford.edu/~boyd/papers/pdf/scs_2.0_v_global.pdf
function anderson_zob( #matrix free version
    g, # LHS of g(x) = 0
    x, #initial point
    ;
    θ̄=0.01, τ=0.001, α=0.1, #regularization constants
    D=1e6, ϵ=1e-6, # safeguard constants
    m = 5, #max memory
    maxiter = 1000,
    verbose = false,
    reltol = 1e-5,
    save_x = false, #save intermediate solutions into convergence history
    loss = norm,
   )

    @. gα(x; gx = g(x)) = (1-α)*x + α*gx

    #Powell-type regularizer
    ϕ(η, θ̄) = abs(η)≥θ̄ ? one(η) : (1-sign(η)*θ̄)/(1-η)

    H = AAUpdate{typeof(x), typeof(x)}()
    n = 0 # Count number of normal (non-safeguarded) steps taken (nAA in paper)
    g0 = gx = g(x)
    gnrm = U = loss(g0)
    ŝs = typeof(x)[]
    x̃ = xnew = gα(x; gx=gx)
    abstol = reltol * U

    ch = DataFrame(
        iter=[0],
        timestamp=[now()],
        restart=[true],
        safeguard=[false],
        gnorm=[U],
        Δgnorm=Union{Missing,typeof(U)}[missing],
        x=Any[save_x ? x : missing]
        #x=Union{Missing,typeof(x)}[save_x ? x : missing]
    )

    for k = 1:maxiter
        if gnrm ≤ abstol
            if verbose
                @info "Termination criterion reached"
            end
            @goto finished
        end

        ŝ = s = x̃ - x

        # Orthogonalize using classical Gram-Schmidt
        # Running it twice guarantees numerical stability to within eps()
        for _ in 1:2, t in ŝs
            ŝ -= t⋅s * t
        end

        # Check if restart needed
        do_restart = H.m == m || norm(ŝ) < τ * norm(s)
        if do_restart
            ŝ = s
            ŝs = typeof(ŝ)[]
            start!(H)
        end

        #Save basis
        r = norm(ŝ)
        ŝ = ŝ / r
        push!(ŝs, ŝ)

        gx̃ = g(x̃)
        y = gx̃ - gx

        # Perform Powell-type regularized update
        γ = ŝ ⋅ (H * y)
        θ = ϕ(γ, θ̄)
        ỹ = θ * y - (1-θ) * gx
        Hỹ = H * ỹ
        push!(H, s - Hỹ, (H * ŝ)/(ŝ'Hỹ)) #Note typo in paper
        x̃ = x - H * gx
        x = xnew

        # Check safeguarding strategy
        threshold = D * U * (n + 1)^-(1+ϵ)
        do_safeguard = !isfinite(gnrm) || gnrm ≥ threshold || loss(gx̃) ≥ threshold
        if do_safeguard
            if verbose
                @info "Iteration $k: safeguard activated (‖gₖ‖ ≥ threshold = $threshold)"
            end
            xnew = gα(x)
            gx = g(xnew)
        else
            xnew = x̃
            gx = gx̃
            n += 1
        end

        gnrm = loss(gx)

        push!(ch, [k now() do_restart do_safeguard gnrm (gnrm-ch[:gnorm][end]) (save_x ? x : missing)])

        if verbose
            @info "Iteration $k: ‖gₖ‖ = $gnrm"
        end

        if !isfinite(gnrm)
            @error "Norm of ‖gₖ‖ became infinite"
            @goto finished
        end
    end

    @label finished
    return x, ch
end

#Simple tests
let
anderson_zob(x->0.5*(9.0 ./ x .- x), [1.0]; maxiter=100, verbose=false)
anderson_zob(x->0.5*(9.0 ./ x .- x), [3.0-eps()]; maxiter=100, verbose=false)
end


==> src/model-glrm/ingest-kaggle.jl <==
#!/usr/bin/env julia
using JLD2, FileIO
using Glob: glob

DATA_DIR = "../../data/kaggle"

include("readfeatures.jl")

##############################################################################
# Ingest data
##############################################################################
fn = sort!(glob(joinpath(DATA_DIR, "kaggle-datasets-*.json")))[end]
@info "Loading data from "*fn

features = featurematrix(fn)

#jldfn = "features-kaggle.jld2"
#if !@isdefined(features)
#   if isfile(jldfn)
#       features = load(jldfn)["features"]
#       @info "Loaded data from "*jldfn
#   else
#       fn = sort!(glob("kaggle-datasets-*.json"))[end]
#       @info "Loading data from "*fn
#
#       features = featurematrix(fn)
#
#       @save jldfn features fn compress=true
#       @info "Data saved to "*jldfn
#   end
#end

m, n = size(features)

# Reconstruct lists of tags and features
tags = [t[2] for t in features.axes[2] if t[1] == :tag]
feats = [t for t in features.axes[2] if t[1] != :tag]

nt = length(tags)
nf = length(feats)



==> src/model-glrm/matrix/growablematrix.jl <==
mutable struct GrowableMatrix{T,S<:AbstractMatrix{T}} <: AbstractMatrix{T}
    M :: S
    m :: Int
    n :: Int
    mmax :: Int
    nmax :: Int
end

Base.size(M::GrowableMatrix) = (M.m, M.n)
function Base.size(M::GrowableMatrix, i::Int)
    if i == 1
        return M.m
    elseif i == 2
        return M.n
    else
        return 1
    end
end

function Base.sizehint!(M::GrowableMatrix{T}, m::Int, n::Int) where T
    if m >= M.m && n >= M.n #do nothing
        return
    elseif m < M.mmax && n < M.nmax #shrink
        M.M = M.M[1:m, 1:n]
    else
        M = Matrix{T}(undef, m, n)
        for i=1:m, j=1:n
            M[i,j] = M.M[i,j]
        end
        M.M = M
    end
end

function Base.hcat(M::GrowableMatrix{T}, v::AbstractVector{T}) where T
    if M.n == M.nmax
        sizehint!(M, ceil(Int, M.m*1.5), ceil(Int, M.n*1.5))
    end
    M.n += 1
    M.M[1:M.m,M.n] = v
    M
end

function Base.hcat(A::UpperTriangular{GrowableMatrix{T}}, v::AbstractVector{T}) where T
    M = A.data
    if M.n == M.nmax
        sizehint!(M, ceil(Int, M.m*1.5), ceil(Int, M.n*1.5))
    end
    if M.n == M.nmax
        error("Maximum size of GrowableMatrix reached")
    end
    M.n += 1
    M.M[1:M.m,M.n] = v
    M
end



==> src/model-glrm/matrix/storedentries.jl <==
# Iterate over SparseMatrixCSC stored entries, ignoring stored zeros and
# missing values.
#
# Implements Julia's new iterator protocol (new as of v0.7)
# Ref: https://julialang.org/blog/2018/07/iterators-in-julia-0.7
#
# Jiahao Chen 2019-12-03
#
# MIT License available upon request
#
# Implementation note:
#
#   This version of the iterator skips over stored zero and missing values.
#   The comments tell you what to change if you don't want this behavior.
#
########################################################################
#
# The implementation
#
########################################################################

using SparseArrays

struct StoredEntries{T}
    A::T
end

# Count how many stored values are not zero or missing
#
# If you don't need to check the values, you can simply use
# Base.length(A::StoredEntries{SparseMatrixCSC}) = length(A.A.nzval)
function Base.length(A::StoredEntries{SparseMatrixCSC{Tv,Ti}}) where {Tv,Ti}
     n = 0
     for (i, v) in enumerate(A.A.nzval)
          if ismissing(v) || iszero(v)
              continue
          end
          n += 1
     end
     n
end


# The return type of the iteration state is
# (i, j, v) - the ordinary 2D index, and the matrix element
Base.eltype(::StoredEntries{SparseMatrixCSC{Tv,Ti}}) where {Tv,Ti} =
    Tuple{Ti,Ti,Tv}


# The state is a pair of integers:
# - the column index, j
# - the internal pointer, k, being the current index of a stored value
function Base.iterate(A::StoredEntries{SparseMatrixCSC{Tv,Ti}}, state=(1,1)) where {Tv,Ti}

    j, k = state

    # Check if iterator should terminate
    if k > length(A.A.nzval)
        return # nothing - signals the end of iteration
    end

    # Read the next value that is not missing or zero
    v = A.A.nzval[k]
    while ismissing(v) || iszero(v)
        k += 1
        v = A.A.nzval[k]
    end

    # Advance the column index
    while k >= A.A.colptr[j+1]
        j += 1
    end

    # Read row index from internal storage
    i = A.A.rowval[k]

    # Return the index pair, matrix element, and the state for the next
    # iteration
    return (i, j, v), (j, k+1)
end

########################################################################
#
# A simple example program of usage
#
########################################################################

# let
#     m = 1000
#     n = 100
#     d = 0.4 # density
#     M = sprandn(m, n, d)
#
#     sum = 0.0
#     @inbounds for (i, j, v) in StoredEntries(M)
#         sum += v
#     end
# end


==> src/model-glrm/monkeypatches/lowrankmodels.jl <==
using Statistics
using StatsFuns: logistic
using LowRankModels
using Arpack
using IterativeSolvers
using Base.Threads: @threads
using ProgressMeter
using ForwardDiff
using Sobol

include("../anderson/anderson.jl")
include("../safefloats/safefloats.jl")
include("../matrix/storedentries.jl")

###################################################################################################
# Monkey-patched functions

LowRankModels.evaluate(::Loss, a::Number, ::Missing) = zero(a)
LowRankModels.grad(::Loss, a::Number, ::Missing) = zero(a)

LowRankModels.evaluate(l::LogisticLoss, u::Number, a::Number) = l.scale*log(1+exp(-(2a-1)*u))
LowRankModels.grad(l::LogisticLoss, u::Number, a::Number) = (aa = 2a-1; -aa*l.scale/(1+exp(aa*u)))

function LowRankModels.objective(glrm::GLRM, X::Array{Float64,2}=glrm.X, Y::Array{Float64,2}=glrm.Y;
                          sparse=false, include_regularization=true,
                          yidxs=LowRankModels.get_yidxs(glrm.losses), kwargs...)
           @assert(size(Y)==(glrm.k,yidxs[end][end]))
           @assert(size(X)==(glrm.k,size(glrm.A,1)))
           if sparse
               # Calculate X'Y only at observed entries of A
               m,n = size(glrm.A)
               errs = zeros(n)
               @threads for j=1:n
                   y = view(Y, :, yidxs[j])
                   for i in glrm.observed_examples[j]
                        x = view(X,:,i)
                        c = safe_dot(x, y)
                        errs[j] += z = LowRankModels.evaluate(glrm.losses[j], c, glrm.A[i,j])
                        if isnan(z)
                            @warn "Term ($i,$j) in objective is NaN" glrm.losses[j], c, glrm.A[i,j]
                            throw(DomainError)
                        elseif isinf(z) #Found an infinity, don't bother to compute the rest
                            return z
                        end
                   end
               end
			   err = reduce(+, errs)
               if include_regularization
                   err += penalty = LowRankModels.calc_penalty(glrm, X, Y; yidxs=yidxs)

                   # PENALIZE OFF-DIAGONALS BIGGER THAN 1 IN Y[1:k, 1:k]
                   # TODO PUT IN PROPER REGULARIZATION TYPE
                   k = glrm.k
                   for i=1:k
                       Z = sum(abs, view(Y,i,1:k)) - abs(Y[i,i])
                       if Z > 1
                           err += 100 * (Z-1)
                       end
                       err += 100abs(Y[i,i] - 1)
                   end
               end
               return err
           else
               # dense calculation variant (calculate X'Y up front)
               XY = X'Y
               return LowRankModels.objective(glrm, X, Y, XY; include_regularization=include_regularization, yidxs = yidxs, kwargs...)
           end
       end

function LowRankModels.calc_penalty(glrm::AbstractGLRM, X::AbstractMatrix, Y::AbstractMatrix;
    yidxs = LowRankModels.get_yidxs(glrm.losses))

    m,n = size(glrm.A)
    @assert(size(Y)==(glrm.k,yidxs[end][end]))
    @assert(size(X)==(glrm.k,m))
    penaltyx = zeros(m)
    @threads for i=1:m
        penaltyx[i] = z = evaluate(glrm.rx[i], view(X,:,i))
        if isnan(z)
            @warn "Term rx($i) in penalty is NaN"
            throw(DomainError)
        elseif isinf(z) #Found an infinity, don't bother to compute the rest
            return z
        end
    end
	penaltyy = zeros(n)
    @threads for f=1:n
	    penaltyy[f] = evaluate(glrm.ry[f], view(Y,:,yidxs[f]))
        if isnan(z)
            @warn "Term ry($j) in penalty is NaN"
            throw(DomainError)
        elseif isinf(z) #Found an infinity, don't bother to compute the rest
            return z
        end
    end
    return reduce(+, penaltyx) + reduce(+, penaltyy)
end

### FITTING
function LowRankModels.fit!(glrm::GLRM, params::SparseProxGradParams;
			  ch::LowRankModels.ConvergenceHistory=LowRankModels.ConvergenceHistory("SparseProxGradGLRM"),
			  verbose=false,
			  kwargs...)

	### initialization
	A = glrm.A # rename these for easier local access
	losses = glrm.losses
	rx = glrm.rx
	ry = glrm.ry
	# at any time, glrm.X and glrm.Y will be the best model yet found, while
	# X and Y will be the working variables
	X = copy(glrm.X); Y = copy(glrm.Y)
	k = glrm.k

	m,n = size(A)

    # check that we didn't initialize to zero (otherwise we will never move)
    if norm(Y) == 0
    	Y = .1*randn(k,n)
    end

    # step size (will be scaled below to ensure it never exceeds 1/\|g\|_2 or so for any subproblem)
    alpha = params.stepsize
    # stopping criterion: stop when decrease in objective < tol
    tol = params.abs_tol * mapreduce(length,+,glrm.observed_features)

    BAR = Progress(params.max_iter)
    ProgressMeter.update!(BAR, 0; valuecolor=:yellow,
                          showvalues = [(:Step, "Iteration 0: Calculate objective")])
    obj = objective(glrm; sparse=true)
    ProgressMeter.update!(BAR, 0; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration 0: Calculate objective"),
                          (:Objective,obj)])
    update_ch!(ch, 0, obj)
    t = time()
    steps_in_a_row = 0

    # cache views
    ve = [view(X,:,e) for e=1:m]
    vf = [view(Y,:,f) for f=1:n]

    δobj = δx = δy = 0.0
    for i=1:params.max_iter
# STEP 1: X update
        ProgressMeter.update!(BAR, i; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration $i: Update X"),
                          (:Objective, "$obj ($δobj)"),
                          (:ΔX, δx),
                          (:ΔY, δy),
                          (:time, time()-t),
                         ])
        for inneri=1:params.inner_iter
            updateX!(glrm, X, Y, alpha)
        end
        δx = norm(glrm.X - X)
# STEP 2: Y update
        ProgressMeter.update!(BAR, i; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration $i: Update Y"),
                          (:Objective, "$obj ($δobj)"),
                          (:ΔX, δx),
                          (:ΔY, δy),
                          (:time, time()-t),
                         ])
        for inneri=1:params.inner_iter
            updateY!(glrm, X, Y, alpha)
        end
        δy = norm(glrm.Y - Y)
# STEP 3: Check objective
        ProgressMeter.update!(BAR, i; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration $i: Check objective"),
                          (:Objective, "$obj ($δobj)"),
                          (:ΔX, δx),
                          (:ΔY, δy),
                          (:time, time()-t),
                         ])
        obj, δobj = objective(glrm, X, Y; sparse=true), obj
        δobj = obj - δobj

        # record the best X and Y yet found
        if obj < ch.objective[end]
            t = time() - t
            update_ch!(ch, t, obj)
            copy!(glrm.X, X); copy!(glrm.Y, Y) # save new best X and Y
            alpha = alpha * 1.05
            steps_in_a_row = max(1, steps_in_a_row+1)
            t = time()
        else
            # if the objective went up, reduce the step size, and undo the step
            alpha = alpha / max(1.5, -steps_in_a_row)
            if verbose @info("Iteration $i: objective went up to $obj; reducing step size to $alpha") end
            copy!(X, glrm.X); copy!(Y, glrm.Y) # revert back to last X and Y
            steps_in_a_row = min(0, steps_in_a_row-1)
        end

# STEP 4: Check stopping criterion
        if obj < tol
            break
        end
        if i>10 && (steps_in_a_row > 3 && ch.objective[end-1] - obj < tol) || alpha <= params.min_stepsize
            break
        end
    end
    t = time() - t
    update_ch!(ch, t, ch.objective[end])

    return glrm.X, glrm.Y, ch
end

# Parallelized functions

function LowRankModels.init_kmeanspp!(glrm::GLRM)
	m,n = size(glrm.A)
	k = glrm.k
	possible_centers = Set(1:m)
	glrm.Y = randn(k,n)
	# assign first center randomly
	i = sample(1:m)
	setdiff!(possible_centers, i)
	glrm.Y[1,glrm.observed_features[i]] = glrm.A[i,glrm.observed_features[i]]
	# assign next centers one by one
	for l=1:k-1
		min_dists_per_obs = zeros(m)
		for i in possible_centers
			d = zeros(l)
			@threads for ll=1:l
			    for j in glrm.observed_features[i]
					d[ll] += LowRankModels.evaluate(glrm.losses[j], glrm.Y[ll,j], glrm.A[i,j])
				end
			end
			min_dists_per_obs[i] = minimum(d)/length(glrm.observed_features[i])
		end
        furthest_index = LowRankModels.wsample(1:m,min_dists_per_obs)
		glrm.Y[l+1,glrm.observed_features[furthest_index]] = glrm.A[furthest_index,glrm.observed_features[furthest_index]]
	end
	return glrm
end

function init_svdl!(glrm::GLRM, verbose=false, abs_tol=1.0)
    #Create imputed matrix
    Astd = copy(glrm.A)
    replace!(Astd.nzval, missing=>0)
    dropzeros!(Astd)
    #Tighten type
    Tw = Union{filter!(x->x!=Missing, Base.uniontypes(eltype(Astd)))...}
    nzval = convert(Vector{Tw}, Astd.nzval)
    Astd = SparseMatrixCSC(Astd.m, Astd.n, Astd.colptr, Astd.rowval, nzval)

    b = randn(Astd.n)
    b /= norm(b)
	svd_output = svdl(Astd, nsv = glrm.k, vecs=:both, verbose=verbose, tol=abs_tol, v0=b)
    ASVD = svd_output[1]

    glrm.X = Diagonal(sqrt.(ASVD.S))*ASVD.U' # recall X is transposed as per column major order.
    glrm.Y = Diagonal(sqrt.(ASVD.S))*ASVD.Vt
    return svd_output, glrm
end

### FITTING
function updateX!(glrm::GLRM,
        X::AbstractMatrix{T} = glrm.X,
        Y::AbstractMatrix{T} = glrm.Y,
        alpha::T=one(T)) where T

	losses = glrm.losses
    rx = glrm.rx
	ry = glrm.ry
    k = glrm.k
	A = glrm.A
	m, n = size(A)
    ve = [view(X, :, e) for e=1:m]
    vf = [view(Y, :, f) for f=1:n]

    @threads for e=1:m # doing this means looping over XY in row-major order, but otherwise we couldn't parallelize over Xᵢs
        g = zeros(k)
        #rmul!(g, 0)# reset gradient to 0
        # compute gradient of L with respect to Xᵢ as follows:
        # ∇{Xᵢ}L = Σⱼ dLⱼ(XᵢYⱼ)/dXᵢ
        x = ve[e]
        for f in glrm.observed_features[e]
            # but we have no function dLⱼ/dXᵢ, only dLⱼ/d(XᵢYⱼ) aka dLⱼ/du
            # by chain rule, the result is: Σⱼ (dLⱼ(XᵢYⱼ)/du * Yⱼ), where dLⱼ/du is our grad() function
            # our estimate for A[e,f] is given by dot(ve[e],vf[f])
            y = vf[f]
            b = safe_dot(x, y)
            ∇ = grad(losses[f], b, A[e, f])
            axpy!(∇, y, g)
        end
        # take a proximal gradient step
        l = length(glrm.observed_features[e]) + 1
        rmul!(g, -alpha/l)
        ## gradient step: Xᵢ += -(α/l) * ∇{Xᵢ}L
        axpy!(1, g, x)
        ## prox step: Xᵢ = prox_rx(Xᵢ, α/l)
        prox!(rx[e], x, alpha/l)
    end
end

function updateY!(glrm::GLRM,
        X::AbstractMatrix{T} = glrm.X,
        Y::AbstractMatrix{T} = glrm.Y,
        alpha::T=one(T)) where T

	losses = glrm.losses
    rx = glrm.rx
	ry = glrm.ry
    k = glrm.k
	A = glrm.A
	m, n = size(A)
    ve = [view(X, :, e) for e=1:m]
    vf = [view(Y, :, f) for f=1:n]

    @threads for f=1:n
         g = zeros(k)
         #rmul!(g, 0) # reset gradient to 0
         # compute gradient of L with respect to Yⱼ as follows:
         # ∇{Yⱼ}L = Σⱼ dLⱼ(XᵢYⱼ)/dYⱼ
         y = vf[f]
         l = losses[f]
         for e in glrm.observed_examples[f]
             # but we have no function dLⱼ/dYⱼ, only dLⱼ/d(XᵢYⱼ) aka dLⱼ/du
             # by chain rule, the result is: Σⱼ dLⱼ(XᵢYⱼ)/du * Xᵢ, where dLⱼ/du is our grad() function
             x = ve[e]
             b = safe_dot(x, y)
             ∇ = grad(l, b, A[e, f])
         	 axpy!(∇, x, g)
         end
         # take a proximal gradient step
         l = length(glrm.observed_examples[f]) + 1
         rmul!(g, -alpha/l)
         ## gradient step: Yⱼ += -(α/l) * ∇{Yⱼ}L
         axpy!(1, g, y)
         ## prox step: Yⱼ = prox_ryⱼ(Yⱼ, α/l)
         prox!(ry[f], y, alpha/l)
     end

     #FORCE PATTERN ON Y
     # TODO PUT THIS IN PROPER REGULARIZATION TIME WITH PROXIMAL GRADIENT
     for i=1:k
         Y[i,i]=1.0
     end
end

###############################################################################
# EXPERIMENTAL CODE USING ANDERSON ACCELERATION
###############################################################################

# CJH THIS VERSION USES ANDERSON ACCELERATION
function fit_anderson!(glrm::GLRM, params::SparseProxGradParams;
			  ch::LowRankModels.ConvergenceHistory=LowRankModels.ConvergenceHistory("SparseProxGradGLRM"),
			  verbose=true,
             )

	### initialization
	A = glrm.A # rename these for easier local access
	losses = glrm.losses
	rx = glrm.rx
	ry = glrm.ry
	# at any time, glrm.X and glrm.Y will be the best model yet found, while
	# X and Y will be the working variables
	X = copy(glrm.X); Y = copy(glrm.Y)
	k = glrm.k

	m,n = size(A)

    # check that we didn't initialize to zero (otherwise we will never move)
    if norm(Y) == 0
    	Y = .1*randn(k,n)
    end

    # step size (will be scaled below to ensure it never exceeds 1/\|g\|_2 or so for any subproblem)
    alpha = params.stepsize
    # stopping criterion: stop when decrease in objective < tol
    tol = params.abs_tol * mapreduce(length, +, glrm.observed_features)

    # alternating updates of X and Y
    obj = objective(glrm; sparse=true)
    update_ch!(ch, 0, obj)
    t = time()
    steps_in_a_row = 0
    δobj=0.0
    BAR = Progress(params.max_iter)
    i = 0 #iteration
    ΔX = ΔY = 0.0
    function iterator(x)
        nx = prod(size(glrm.X))
        ny = prod(size(glrm.Y))
        X = reshape(x[(1:nx)], size(glrm.X))
        Y = reshape(x[(1:ny).+nx], size(glrm.Y))
        oldX = copy(X)
        oldY = copy(Y)
        i += 1
# STEP 1: X update
        ProgressMeter.update!(BAR, i; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration $i: Update X"),
                          (:ΔX, ΔX),
                          (:ΔY, ΔY),
                          (:time, time()-t),
                         (:Objective, "$obj ($δobj)")])
        for inneri=1:params.inner_iter
            updateX!(glrm, X, Y, alpha)
        end
        ΔX = norm(glrm.X - oldX, 1)

# STEP 2: Y update
        ProgressMeter.update!(BAR, i; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration $i: Update Y"),
                          (:ΔX, ΔX),
                          (:ΔY, ΔY),
                          (:time, time()-t),
                          (:Objective, "$obj ($δobj)")])
        for inneri=1:params.inner_iter
            updateY!(glrm, X, Y, alpha)
        end
        ΔY = norm(glrm.Y - oldY, 1)

# STEP 3: Check objective
        ProgressMeter.update!(BAR, i; valuecolor=:yellow,
            showvalues = [(:Step, "Iteration $i: Check objective"),
                          (:ΔX, ΔX),
                          (:ΔY, ΔY),
                          (:time, time()-t),
                          (:Objective, "$obj ($δobj)")])
        obj, δobj = objective(glrm, X, Y, sparse=true), -obj
        δobj += obj
        function objv(x)
            X = reshape(x[(1:nx)], size(glrm.X))
            Y = reshape(x[(1:ny).+nx], size(glrm.Y))
        end

        #∇obj = ForwardDiff.gradient(objv, view(x, 1:(nx+ny)))
        glrm.X = X
        glrm.Y = Y
        return [(X-oldX)..., (Y-oldY)...]
        #return [(X-oldX)..., (Y-oldY)..., obj]
        #return [(X-oldX)..., (Y-oldY)..., ∇obj...]
    end

    x = [glrm.X..., glrm.Y...]
    #x = [glrm.X..., glrm.Y..., glrm.X..., glrm.Y...]
    x, ch = anderson_zob(iterator, x, m=3, verbose=true)
    #ch = nlsolve(iterator, x, method=:anderson, m=3,
    #             iterations=params.max_iter,
    #             store_trace=true, show_trace=verbose,
    #             xtol=params.abs_tol, ftol=params.abs_tol)

    return glrm.X, glrm.Y, ch, x
end



function init_svds!(glrm::GLRM; offset=true, scale=true, TOL::AbstractFloat = 1e-10, tol::Float64=0.0, maxiter::Int=4)
    #Create imputed matrix
    Astd = copy(glrm.A)
    replace!(Astd.nzval, missing=>0)
    dropzeros!(Astd)
    #Tighten type
    Tw = Union{filter!(x->x!=Missing, Base.uniontypes(eltype(Astd)))...}
    nzval = convert(Vector{Tw}, Astd.nzval)
    Astd = SparseMatrixCSC(Astd.m, Astd.n, Astd.colptr, Astd.rowval, nzval)

	S = svds(Astd, nsv=glrm.k, tol=tol, maxiter=maxiter)
    ASVD = S[1]
    #nconv = S[3] #number of converged singular values
    #resnorm = norm(S[end]) #norm of residual vector - measure of error

    # initialize with the top k components of the SVD
    glrm.X = Diagonal(sqrt.(ASVD.S))*ASVD.U' # recall X is transposed as per column major order.
    glrm.Y = Diagonal(sqrt.(ASVD.S))*ASVD.Vt
    return glrm
end



####################################################################################################

# Low level hacks for randomized subsampling

#Update observed values
function updateobs!(glrm::GLRM)
    resetobs!(glrm)
    for (i, j) in StoredEntries(glrm.A)
		push!(glrm.observed_features[i], j)
		push!(glrm.observed_examples[j], i)
	end
	nothing
end

function resetobs!(glrm::GLRM)
	glrm.observed_features = [Int[] for i in 1:size(glrm.A,1)]
 	glrm.observed_examples = [Int[] for j in 1:size(glrm.A,2)]
	nothing
end

#Throw in some more observations
function updateobsrand!(glrm::GLRM; unique::Bool=false)
    m, n = size(glrm.A)
    r = glrm.k

	# This estimate comes from Theorem 4.2 of
	# https://people.eecs.berkeley.edu/~brecht/papers/07.rfp.lowrank.pdf
	# with the assumption that the constant c0 = 1
	# p = ceil(Int, r*(m+n)*(log(m) + log(n)))

	# Use empirical estimate from Section 6 of the paper above
	p = 2r*(m+n-r)

	updateobsrand!(glrm, p, unique=unique)
end

function updateobsrand!(glrm::GLRM, nobs::Int; unique::Bool=false)
    idx1 = length(glrm.observed_features)
	m, n = size(glrm.A)
    if !unique
        @info "Randomly sampling $nobs new observations"
        for k in 1:nobs
	    	i = rand(1:m)
	    	j = rand(1:n)
	    	push!(glrm.observed_features[i], j)
	    	push!(glrm.observed_examples[j], i)
	    end
    #else #sample without replacement
	    #glrm.observed_features = map(unique!, glrm.observed_features)
 	    #glrm.observed_examples = map(unique!, glrm.observed_examples)

    else #use Sobol sequence
        @info "Sobol-ly sampling $nobs new observations"
        s = SobolSeq([1,1],[m,n])
        skip(s, idx1+nobs)
        @showprogress for k in 1:nobs
            fi, fj = Sobol.next!(s)
            i = round(Int, fi)
            j = round(Int, fj)
	    	push!(glrm.observed_features[i], j)
	    	push!(glrm.observed_examples[j], i)
        end
#    if unique #sample without replacement
#        glrm.observed_features = map(unique!, glrm.observed_features)
#        glrm.observed_examples = map(unique!, glrm.observed_examples)
	end
	nothing
end


LowRankModels.prox!(r::NonNegOneReg,u::AbstractArray,alpha::Number) = begin
    nonnegsoftthreshold = (x::Number -> max.(x-alpha,0))
    u[:] = nonnegsoftthreshold.(u)
    #map!(nonnegsoftthreshold, u)
  end


####################################################################################################

struct MatrixProduct
    A
    B
end

function LinearAlgebra.svdvals(M::MatrixProduct)
    lqA = lq(M.A')
    lqB = lq(M.B)
	N = (lqA.L)'*(lqB.L)
	svdvals(N)
end

density(X) = count(!iszero, X)/length(X)

###############################################################################

reconstruct(glrm::GLRM, is, js) = ((glrm.X)[:,is])'*(glrm.Y[:,js])

function prob(x)
    pos = exp(-evaluate(LogisticLoss(), x, true))
	neg = exp(-evaluate(LogisticLoss(), x, false))
	pos/(pos+neg)
end

function accuracy(glrm::GLRM, features)
    Pr = prob.(reconstruct(glrm, :, 1:nt))
    thresh = 0.5
    #true positive
    tp = 0
    #false negative
    fn = 0
    #false positive
    fp = 0
    #true negative
    tn = 0
    for i in 1:size(Pr,1), j in 1:size(Pr,2)
        pred = Pr[i,j] > thresh
        actual = features.data[i,j]
        if ismissing(actual)
            actual = false
        end
        tp +=  pred &&  actual
        fn += !pred &&  actual
        fp +=  pred && !actual
        tn += !pred && !actual
    end
    tp, fn, fp, tn
end

################################################################################
# EXPERIMENTAL CODE
################################################################################

# Calculation of losses explained by each row of Y
function objective_explain_factorY(glrm::GLRM, X::Array{Float64,2}, Y::Array{Float64,2};
                          sparse=false, include_regularization=true,
                          yidxs=LowRankModels.get_yidxs(glrm.losses), kwargs...)

    k,m = size(X)
    _,n = size(Y)
    Ynrms = zeros(k)
    @threads for i=1:k
        Ynrms[i] = norm(view(Y, i, :))
    end
    F = lq(X)
    return abs.(diag(Diagonal(F.L))) .* Ynrms
end


# Calculation of losses explained by each row of X
function objective_explain_factorX(glrm::GLRM, X::Array{Float64,2}, Y::Array{Float64,2};
                          sparse=false, include_regularization=true,
                          yidxs=LowRankModels.get_yidxs(glrm.losses), kwargs...)

    k,m = size(X)
    _,n = size(Y)
    Xnrms = zeros(k)
    @threads for i=1:k
        Xnrms[i] = norm(view(X, i, :))
    end
    F = lq(Y)
    return Xnrms .* abs.(diag(Diagonal(F.L)))
end



==> src/model-glrm/readfeatures.jl <==
using AxisArrays
using DataStructures
using JSON
using SparseArrays
using ProgressMeter

# Fast bidirectional lookup
struct BiDict{T,S<:AbstractVector{T},R<:AbstractDict{T,Int}} <: AbstractDict{Int,T}
    a :: S
    b :: R
end

Base.getindex(X::BiDict, i::Int) = X.a[i]

function Base.getindex(X::BiDict{T}, i::T) where T
    if i in keys(X.b)
        return X.b[i]
    else #grow
        n = length(X.a) + 1
        push!(X.a, i)
        X.b[i] = n
        return n
    end
end

function BiDict(c; sorted=true, kwargs...)
    S = typeof(c)
    T = eltype(S)
    #if sorted
        a = sort(c, kwargs...)
        b = SortedDict{T,Int}(x=>i for (i,x) in enumerate(a))
    #else
    #    a = c
    #    b = Dict{T,Int}(x=>i for (i,x) in enumerate(a))
    #end
    BiDict{T,S,typeof(b)}(a, b)
end

BiDict{T}(;kwargs...) where T = BiDict(T[], kwargs...)

Base.length(X::BiDict) = Base.length(X.a)
Base.values(X::BiDict) = X.a
Base.keys(X::BiDict) = 1:length(X.a)

struct SparseMatrixCOO{Tv,Ti} <: AbstractSparseMatrix{Tv,Ti}
    m :: Union{Missing,Int}
    n :: Union{Missing,Int}
    i :: Vector{Ti}
    j :: Vector{Ti}
    nzval :: Vector{Tv}
    z :: Tv # Unstored value
end

SparseMatrixCOO{Tv,Ti}(z = zero(Tv)) where {Tv,Ti} = SparseMatrixCOO{Tv,Ti}(missing, missing, Ti[], Ti[], Tv[], z)

function Base.size(M::SparseMatrixCOO, i::Int)
    if i==1
        if ismissing(M.m)
            return length(M.i)
        else
            return M.m
        end
    elseif i==2
        if ismissing(M.n)
            return length(M.j)
        else
            return M.n
        end
    else
        return 1
    end
end

Base.size(M::SparseMatrixCOO) = size(M, 1), size(M, 2)

#function Base.getindex(M::SparseMatrixCOO{Tv,Ti}, i::Ti, j::Ti) where {Tv,Ti}
#    for k in 1:n
#        if M.i[k] == i && M.j[k] == j
#            return M.nzval[k]
#        end
#    end
#    return M.z
#end

function Base.setindex!(M::SparseMatrixCOO{Tv,Ti}, v::Tv, i::Ti, j::Ti) where {Tv,Ti}
    push!(M.i, i)
    push!(M.j, j)
    push!(M.nzval, v)
end

function Base.convert(::Type{SparseMatrixCSC}, M::SparseMatrixCOO{Tv,Ti};
    m::Ti = ismissing(M.m) ? maximum(M.i) : M.m,
    n::Ti = ismissing(M.n) ? maximum(M.j) : M.n,
    combine = +
   ) where {Tv,Ti<:Integer}
    if !ismissing(M.z) && iszero(M.z)
        return sparse(M.i, M.j, M.nzval, m, n, combine)
    else #Need to explicitly fill in values...
        colptr = Ti[1+m*i for i = 0:n]
        rowval = repeat(Ti(1):Ti(m), n)

        nzval = Vector{Tv}(undef, m*n)
        fill!(nzval, M.z)
        L = LinearIndices((1:m, 1:n))
        for (k, v) in enumerate(M.nzval)
            l = L[M.i[k], M.j[k]]
            w = nzval[l]
            x = combine(w, v)
            nzval[l] = x
        end
        return SparseMatrixCSC{Tv,Ti}(m, n, colptr, rowval, nzval)
    end
end


"Construct feature matrix from JSON file"
function featurematrix(fn)
    # Remove all nonprinting characters and Unicode substitution symbols '\xfffd'
    cleanup(x) = Symbol(strip(string(filter(x->isprint(x)&&x!=Char(0xfffd), (x))...)))

    data = JSON.parsefile(fn, dicttype=SortedDict{String,Any})

    cols = BiDict{Symbol}()
    tags = BiDict{Symbol}()
    fns = BiDict{Symbol}()

    # For tags, treat unstored as missing
    Mt = SparseMatrixCOO{Union{Missing,Bool},Int}(missing)
    Mc = SparseMatrixCOO{Union{Missing,Bool},Int}()
    Mf = SparseMatrixCOO{Union{Missing,Bool},Int}()

    @showprogress for (i, entry) in enumerate(values(data))
        for tag in entry["tags"]
            x = cleanup(tag)
            Mt[i, tags[x]] = true
        end
        for fn in entry["filenames"]
            x = cleanup(fn)
            Mf[i, fns[x]] = true
        end
        for file in entry["cols"], col in file
            x = cleanup(col)
            Mc[i, cols[x]] = true
        end
    end

    # Sort columns
    p = sortperm(tags.a)
    q = invperm(p)
    for (k,j) in enumerate(Mt.j)
        Mt.j[k] = q[j]
    end
    tags_srt = tags.a[p]

    p = sortperm(fns.a)
    q = invperm(p)
    for (k,j) in enumerate(Mf.j)
        Mf.j[k] = q[j]
    end
    fns_srt = fns.a[p]

    p = sortperm(cols.a)
    q = invperm(p)
    for (k,j) in enumerate(Mc.j)
        Mc.j[k] = q[j]
    end
    cols_srt = cols.a[p]

    # Create axes labels
    datasets = Symbol.(keys(data))
    m = length(datasets)
    labels = Tuple{Symbol,Symbol}[
        ((:tag , c) for c in tags_srt)...,
        ((:file, c) for c in fns_srt)...,
        ((:col , c) for c in cols_srt)...
    ]

    # Convert to CSC sparse matrix
    nt = length(tags)
    nc = length(cols)
    nf = length(fns)

    Y(a, b) = ifelse(ismissing(b), a, a | b)
    Mt_csc = convert(SparseMatrixCSC, Mt, m=m, n=nt, combine=Y)
    Mc_csc = convert(SparseMatrixCSC, Mc, m=m, n=nc, combine=Y)
    Mf_csc = convert(SparseMatrixCSC, Mf, m=m, n=nf, combine=Y)
    @info "Loaded $m datasets, $nt tags, $nf filenames, $nc columns"

    # Do some checks
    Mt_chk = replace(Mt_csc, missing=>0)
    @assert count(iszero, sum(Mt_chk, dims=1)) == 0
    @assert count(iszero, sum(Mc_csc, dims=1)) == 0
    @assert count(iszero, sum(Mf_csc, dims=1)) == 0

    return features = AxisArray(
        [Mt_csc Mf_csc Mc_csc],
        Axis{:dataset}(collect(datasets)),
        Axis{:label}(collect(labels))
    )
end

#using Glob: glob
#fn = sort!(glob("kaggle-datasets-*.json"))[end]
#features = featurematrix(fn)
#
#
# using JLD2, FileIO
# jldfn = "features-kaggle.jld2"
# if !@isdefined(features)
#    if isfile(jldfn)
#        features = load(jldfn)["features"]
#        @info "Loaded data from "*jldfn
#    else
#        fn = sort!(glob("kaggle-datasets-*.json"))[end]
#        @info "Parsing data from "*fn
#
#        features = featurematrix(fn)
#
#        @save jldfn features fn compress=true
#        @info "Data saved to "*jldfn
#    end
#end
#


==> src/model-glrm/safefloats/safefloats.jl <==
# "Safe" floating point
#
# Two-component floating point numbers of the form
#
#    1.0 + 2.0 * Inf
#
# which propagate coefficients of infinity so that
#
#     2.0 * Inf + 2.0 * Inf == 4.0 * Inf
#     2.0 * Inf - 2.0 * Inf == 0.0 * Inf == 0.0  # Strong zero property
#     2.0 * Inf * 2.0 * Inf == 4.0 * Inf
#
# This unusual behavior of infinity is sometimes useful in avoiding strange
# corner cases in accumulation functions. At a minimum, this arithmetic
# avoids generating a NaN when multiplying 0 * Inf or doing Inf - Inf,
# as if infinity were a well-behaved number in these operations.
#
# The end user should only ever use the safe_axpy! and safe_dot functions
#
# WARNING: Don't use this arithmetic unless you are sure that this is what
# your application needs!!!

# import Base: +, -, *, convert, isinf, isfinite, isnan
#
# struct SafeFloat{T<:AbstractFloat} <: AbstractFloat
#     val :: T # Finite value
#     inf :: T # Coefficient of infinity, which gets propagated
# end
#
# ###############################################################################
# # Constructors and conversions
# ###############################################################################
#
# SafeFloat(x=0.0) = SafeFloat(float(x))
# SafeFloat{T}(x=0.0) where T = SafeFloat(T(x))
#
# # ±Inf => SafeFloat(0.0, ±1.0)
# SafeFloat(x::T) where T<:AbstractFloat =
#     if isnan(x)
#         throw(DomainError)
#     elseif isfinite(x)
#         SafeFloat{T}(x, 0)
#     else #isinf(x)
#         SafeFloat{T}(0, sign(x))
#     end
#
#     Base.convert(::Type{SafeFloat{S}}, x::Type{SafeFloat{T}}) where {S,T} =
#     SafeFloat{S}(x.val, x.inf)
#
# convert(::Type{SafeFloat{S}}, x::T) where {S<:AbstractFloat,T<:Number} =
#     SafeFloat{S}(x)
#
# convert(::Type{T}, x::SafeFloat) where T<:AbstractFloat =
#     if isfinite(x)
#         T(x.val)
#     else
#         copysign(T(Inf), x.inf)
#     end :: T
#
# ###############################################################################
# # Basic arithmetic
# ###############################################################################
#
# isnan(::SafeFloat) = false          # Abolish all NaNs!!!!!
# isinf(x::SafeFloat) = x.inf!=0      # Infinities are OK
# isfinite(x::SafeFloat) = x.inf == 0
#
# for op in (:+, :-, :*)
#     @eval begin
#         $op(a::Number, b::T) where T<:SafeFloat = $op(T(a), b)
#         $op(a::T, b::Number) where T<:SafeFloat = $op(a, T(b))
#     end
# end
#
# +(a::SafeFloat, b::SafeFloat) = SafeFloat(a.val + b.val, a.inf + b.inf)
# -(a::SafeFloat, b::SafeFloat) = SafeFloat(a.val - b.val, a.inf - b.inf)
# -(a::SafeFloat) = SafeFloat(-a.val, -a.inf)
#
# function *(a::SafeFloat, b::SafeFloat)
#     x = a.val*b.val
#     if a.inf != 0 && b.inf != 0 #Infinity
#         # Double infinity case: drop one order of infinity!!!
#         # (a * Inf) * (b * Inf) = (a*b) Inf
#         SafeFloat(x, a.inf*b.inf + a.inf*b.val + b.inf*a.val)
#     elseif a.inf != 0
#         SafeFloat(x, a.inf*sign(b.val))
#     elseif b.inf != 0 #Infinity
#         SafeFloat(x, b.inf*sign(a.val))
#     else
#         SafeFloat(x)
#     end
# end
#
# ###############################################################################
# # The real reason to use SafeFloats
# # Arithmetic is promoted internally to SafeFloats and then converted back
# # into ordinary floating point
# ###############################################################################
#
# function safe_dot(x, y)
#     n = length(x)
#     @assert length(y) == n
#
#     # Slightly arcane type arithmetic ensures an accumulation variable of
#     # correct type
#     zS = zero(eltype(x)) * zero(eltype(y))
#     zT = zS + zS
#     T = typeof(zT)
#     acc = SafeFloat{T}()
#     @inbounds for i = 1:n
#         acc += SafeFloat(x[i]) * SafeFloat(y[i])
#     end
#     return convert(T, acc) :: T # Make sure the SafeFloats don't leak out
# end
#
# """
# Overwrite Y with a*X + Y, where a is a scalar. Return Y.
# """
# function safe_axpy!(a, x, y)
#     T = eltype(y)
#     n = length(y)
#
#     @assert length(x) == n
#
#     @inbounds for i = 1:n
#         y[i] = convert(T, a * SafeFloat(x[i]) + SafeFloat(y[i])) :: T
#     end
#     y
# end
#
##############################################################################

function safe_dot(x::AbstractVector{T}, y::AbstractVector{T}) where T
    n = min(length(x), length(y))
    acc = zero(T)
    @inbounds @simd for i = 1:n
        c = x[i] * y[i]
        #if !isnan(c)
        acc += c
        #end
    end
    acc
end

function safe_axpy!(a, x::AbstractVector{T}, y::AbstractVector{T}) where T
    n = min(length(x), length(y))
    @inbounds for i = 1:n
        c = a * x[i]
        if !isnan(c)
            y[i] += c
        end
    end
    y
end


==> src/model-glrm/spiked-covariance/donohonoise.jl <==
using QuadGK
using NLsolve

using FileIO, JLD2

m = 100
n = 1000
k = 50

#doi: 10.1109/TIT.2014.2323359
function μᵦ(m, n, k)
    #Like in (26), but for the case where we have the kth highest eigenvalue
    #corresponding to the quantile q below
    β = m/n
    q = k/min(m,n)

    β₊ = (1 + √β)^2
    β₋ = (1 - √β)^2

    # Marchenko-Pastur density and its integral
    f(t) = β₋ < t < β₊ ? √((β₊ - t)*(t - β₋))/(2π*β*t) : 0.0
    I(x) = quadgk(f, β₋, x)[1]

    f!(F, x) = (F[1] = I(x[1]) - (1-q))
    g!(G, x) = (G[1] = f(x[1]))
    a = nlsolve(f!, g!, [(1-q)*β₊ + q*β₋])

    return a.zero[1]
end

# (11)
λ(β) = √(2*(β+1) + 8β/(β+1 + √(β^2 + 14β + 1)))

X = randn(m, n)
s = svdvals(X)

for (k,v) in enumerate(s)
    ω = λ(m/n)/√(μᵦ(m, n, k))
    τ = ω * v
    println(k, '\t', ω*v, '\t', count(x->x ≥ ω*v, s))
end

# A matrix stored as the product X'*Y
struct MatrixProduct
    A
    B
end

function LinearAlgebra.svdvals(M::MatrixProduct)
    lqA = lq(M.A)
    lqB = lq(M.B)
	N = (lqA.L)'*(lqB.L)
	svdvals(N)
end

center(M::Matrix) = M .- sum(M, dims=1)/size(M, 1)
center(M::MatrixProduct) = MatrixProduct(center(M.A), M.B)


fh = jldopen("factors-k-857-reg-0.jld2")
X = fh["X"]
Y = fh["Y"]
close(fh)

M = MatrixProduct(X, Y)
m = size(X, 2)
n = size(Y, 2)
p = size(X, 1)
s = svdvals(center(M))

for (k,v) in enumerate(s)
    ω = λ(m/n)/√(μᵦ(m, n, k))
    τ = ω * v
    println(k, '\t', v, '\t', τ, '\t', count(x->x ≥ τ, s))
end


==> src/model-glrm/spiked-covariance/estimatenoise.jl <==
using LinearAlgebra
using FileIO, JLD2

function estimateσ̂²(n, p, l, K=1; maxiter=100, abstol=1e-7, reltol=1e-7)
    #p x n is the size of the data matrix, p = number of features, n = number of samples
    #Assumed p <= n
    #eigenvalues are assumed to be sorted l[1] >= l[2] >= ...
    #Simple estimator of (20)
    σ̂² = sum(l[K+1:end])/(p-K)

    ρ = zeros(K)

    for iter=1:100
        for j=1:K
            # Solution to second equation of (22)
            B = -(l[j] + σ̂² *(1-(p-K))/n)
            C = l[j]*σ̂²
            Δ = B^2 - 4C
            if Δ < 0
                @goto finished
            end
            ρ[j] = (-B + sqrt(Δ)) * 0.5
        end

        σ̂²_old = σ̂²

        # Solution to first equation of (22)
        σ̂² = 1/(p-K)*(sum(l) - sum(ρ))

        # The usual convergence check
        if abs(σ̂²_old - σ̂²) < abstol || abs((σ̂²_old - σ̂²)/σ̂²_old) < reltol
            @goto finished
        end
    end

    @label finished
    return σ̂²
end

function estimateK(n, p, eigenvals, a=0.05; verbose=false)

    #Centering and scaling parameters for Tracy-Widom

    # Equation 4
    mu(n,p) = 1/n * (sqrt(n - 0.5) + sqrt(p - 0.5))^2

    # Equation 5
    xi(n,p) = sqrt(mu(n,p)/n) * (1/sqrt(n - 0.5) + 1/sqrt(p - 0.5))^(1/3)

    # Equation 7 - approximate numerical inversion of Tracy-Widom
    s(a) = (-1.5*log(4*sqrt(pi)*a)) ^ (2/3)

    # Equation 19
    local σ̂²
    for (k, l) in enumerate(sort(eigenvals, rev=true))
        if p-k<1
            return p, σ̂²
        end
        σ̂² = estimateσ̂²(n, p, eigenvals, k)
        C = (mu(n,p-k) + s(a)*xi(n,p-k))
        lmodel = σ̂²*C
        if verbose
            @info "Eigenvalue $k: sample = $l, model = $σ̂², factor=$C"
        end
        if l < lmodel
            return k-1, σ̂²
        end
    end

    # If we got here, not enough eigenvalues to actually tell
    return length(eigenvals), σ̂²
end

##########################################

# Estimate rank and additive noise in a spiked covariance model
# doi:10.1109/TSP.2009.2022897

# A matrix stored as the product X'*Y
struct MatrixProduct
    A
    B
end

function LinearAlgebra.svdvals(M::MatrixProduct)
    lqA = lq(M.A)
    lqB = lq(M.B)
	N = (lqA.L)'*(lqB.L)
	svdvals(N)
end

f = jldopen("factors-0.1.jld2")
X = f["glrm.X"]
Y = f["glrm.Y"]
close(f)

M = MatrixProduct(X, Y)
p = size(X, 1)
n = size(Y, 2)
eigenvals = svdvals(M).^2

k, σ̂² = estimateK(n, p, eigenvals)


==> src/model-naivebayes/naivebayes.jl <==
using AxisArrays
using StaticArrays
using SparseArrays

struct MultinomialNaiveBayes{T, V<:AbstractVector}
    feature_ratios::V
    prior_ratio::T
end

"""
    fit(MultinomialNaiveBayes, [T,] features, labels, α = 1) -> MNB

fits a `MultinomialNaiveBayes` classifier `MNB` using the
`features` matrix and `labels` vector of `Bool`s.

The number of columns in `features` is assumed to be the same as the
length of `labels`.

`T` is the working numeric type, which defaults to `Float32`.
Other numeric types like `T = Rational` are possible, which permit
testing exact values of conditional probabilities.

`α` is a additive smoothing parameter used for regularization,
with 1 being Laplace smoothing, 0.5 being Jeffrys smoothing,
and other values being the more general Lidstone smoothing. 
"""
function fit(::Type{MultinomialNaiveBayes{T, S}}, features, labels, α = 1) where
    {T<:Real, S<:AbstractVector{T}}
    
    m, n = size(features)
    feature_ratios = @SVector zeros(T, n) #probability ratios

    #Calculate prior ratio
    counts = @SVector zeros(Int, 2)
    counts_category = @SVector zeros(Int, 2)
    for i in 1:m
        k = if labels[i] 1 else 2 end
        counts[k] += 1
        counts_category[k] += sum(view(features, i, :))
    end
    prior_ratio = T(counts[1]) / T(counts[2])

    #Calculate feature ratios
    counts = @SVector zeros(Int, 2)
    for j in 1:n
        counts[1] = counts[2] = 0
        for i in 1:m
            k = if labels[i] 1 else 2 end
            counts[k] += features[i, j]
        end

        feature_ratios[j] = (T(counts[1] + α) / T(counts_category[1] + α * n)) /
            (T(counts[2] + α) / T(counts_category[2] + α * n))
    end

    return MultinomialNaiveBayes{T, S}(feature_ratios, prior_ratio)
end

#Default working numeric type
fit(::Type{MultinomialNaiveBayes}, features, labels, α = 1) =
    fit(MultinomialNaiveBayes, Float32, features, labels, α)

#Expand out working numeric type into parameters of MultinomialNaiveBayes
fit(::Type{MultinomialNaiveBayes}, T::Type{R}, features, labels, α = 1) where R<:Real =
    fit(MultinomialNaiveBayes{T, Vector{T}}, features, labels, α)

fit(::Type{MultinomialNaiveBayes{T, S}},
    features::AxisArray, labels, α = 1) where
    {T<:Real, S<:AbstractVector{T}} =
    fit(MultinomialNaiveBayes{T, S}, features.data,
    labels, α)
    

function fit(::Type{MultinomialNaiveBayes{T, S}},
    features::SparseMatrixCSC, labels, α = 1) where
    {T<:Real, S<:AbstractVector{T}}
    
    m, n = size(features)
    feature_ratios = zeros(T, n) #probability ratios

    #Calculate prior ratio
    counts = zeros(Int, 2)
    counts_category = zeros(Int, 2)
    feature_counts = vec(sum(features, dims=2))
    @inbounds for (i, w) in enumerate(feature_counts)
        k = if labels[i] 1 else 2 end
        counts[k] += 1
        counts_category[k] += w
    end
    prior_ratio = T(counts[1]) / T(counts[2])

    #Calculate feature ratios
    @inbounds for j in 1:n
        counts[1] = counts[2] = 0
        v = features[:, j]
        @inbounds for (i, w) in zip(v.nzind, v.nzval)
            k = if labels[i] 1 else 2 end
            counts[k] += w
        end

        feature_ratios[j] = (T(counts[1] + α) / T(counts_category[1] + α * n)) /
            (T(counts[2] + α) / T(counts_category[2] + α * n))
    end

    return MultinomialNaiveBayes{T, S}(feature_ratios, prior_ratio)
end


"""
    predict(MNB, [T,] features) -> pr_true
    
predicts the probabilities of the label being `true` or `false`
from the `MultinomialNaiveBayes` classifier `MNB` and the `features`.

The optional numeric type `T` specifies the working type to calculate
the return probabilities, which can differ from the numeric type used
to train the `MNB` model.
"""
function predict(MNB::MultinomialNaiveBayes, T, features)
    pr = predictratio(MNB, T, features)
    return pr / (1 + pr)
end

function predictratio(MNB::MultinomialNaiveBayes, T, features)

    #Initialize probability ratio with prior
    pr = T(MNB.prior_ratio)

    for (x, ρ) in zip(features, MNB.feature_ratios)
        if x != 0
            pr *= (T(ρ))^x
        end
    end

    return pr::T
end

function predictratio(MNB::MultinomialNaiveBayes, T, features::SparseVector)

    #Initialize probability ratio with prior
    pr = T(MNB.prior_ratio)

    for (i, x) in zip(features.nzind, features.nzval)
        pr *= (T(MNB.feature_ratios[i]))^x
    end

    return pr::T
end


"""
    predictlogratio(MNB, [T,] features) -> log_ratio
    
predicts the log of the ratio of probabilities that the label is
`true` or `false` from the `MultinomialNaiveBayes` classifier `MNB`
and the `features`.

The optional numeric type `T` specifies the working type to calculate
the return probabilities, which can differ from the numeric type used
to train the `MNB` model.

This function will be slower and restricted to fewer numeric types, but
can offer better precision when extremely small or large ratios of
conditional probabilities exist.
"""
function predictlogratio(MNB::MultinomialNaiveBayes, T, features)
    
    logpr = log(T(MNB.prior_ratio))

    for (x, ρ) in zip(features, MNB.feature_ratios)
        if x != 0
            logpr += x * log(T(ρ))
        end
    end

    return logpr::T
end

function predictlogratio(MNB::MultinomialNaiveBayes, T, features::SparseVector)
    
    logpr = log(T(MNB.prior_ratio))

    for (i, x) in zip(features.nzind, features.nzval)
        logpr += x * log(T(MNB.feature_ratios[i]))
    end

    return logpr::T
end

#The default working numeric type is the type used to train the classifier
for f in (:predict, :predictlog, :predictlogratio) @eval begin
    $f(MNB::MultinomialNaiveBayes{T}, features) where T =
        $f(MNB, T, features)
end end

##############################################################################
# A simple test
##############################################################################

#Example from
#https://nlp.stanford.edu/IR-book/html/htmledition/naive-bayes-text-classification-1.html

let featureset = SparseMatrixCSC(
    #Chinese Beijing Shanghai Macao Japan Tokyo
    [2 1 0 0 0 0
    2 0 1 0 0 0
    1 0 0 1 0 0
    1 0 0 0 1 1])

    labels = BitVector([true, true, true, false])

    MNB = fit(MultinomialNaiveBayes, Rational, featureset, labels, 1)

    upr_yes = 3//4 * (3//7)^3 * 1//14 * 1//14
    upr_no  = 1//4 * (2//9)^3 * 2//9  * 2//9
    pr_yes = upr_yes // (upr_yes + upr_no)

    testfeat = SparseVector([3, 0, 0, 0, 1, 1])
    pred_yes = predict(MNB, Rational, testfeat)

    @assert pred_yes == pr_yes

    r = predictratio(MNB, Float32, testfeat)
    lr = predictlogratio(MNB, Float32, testfeat)
    @assert log(r) ≈ lr
    @assert r/(1+r) ≈ pred_yes
end

==> src/model-naivebayes/parsejson.jl <==
using Base.Iterators: flatten
using SparseArrays

using AxisArrays
using DataStructures
using JLD2, FileIO
using JSON
using ProgressMeter

fn = "kaggle-datasets-2019-12-02T12:46:07.728006.json"

data = JSON.parsefile(fn)
dataset_names = SortedSet{String}(keys(data))
cols = SortedSet{String}(map(strip, flatten(flatten(v["cols"] for v in values(data)))))
tags = SortedSet{String}(flatten(v["tags"] for v in values(data)))

#Construct feature matrix
dataset_names_lut = Dict(v=>i for (i,v) in enumerate(dataset_names))
cols_lut = Dict(v=>i for (i,v) in enumerate(cols))
Is = Int[]
Js = Int[]
for (dataset_name, metadata) in data
    i = dataset_names_lut[dataset_name]
    for table in metadata["cols"], col in table
        j = cols_lut[strip(col)]
        push!(Is, i)
        push!(Js, j)
    end
end
nd = length(dataset_names)
nc = length(cols)
features = AxisArray(
    sparse(Is, Js, 1, nd, nc),
    Axis{:dataset}([x for x in dataset_names]),
    Axis{:field}([x for x in cols])
)

#Construct label matrix
Is = Int[]
Js = Int[]
tags_lut = Dict(v=>i for (i,v) in enumerate(tags))
for (dataset_name, metadata) in data
    i = dataset_names_lut[dataset_name]
    for tag in metadata["tags"]
        j = tags_lut[tag]
        push!(Is, i)
        push!(Js, j)
    end
end
nd = length(dataset_names)
nt = length(tags)
labels = AxisArray(
    sparse(Is, Js, true, nd, nt),
    Axis{:dataset}([x for x in dataset_names]),
    Axis{:field}([x for x in tags])
)

println("Loaded $nt tags and $nc field names from $nd datasets")

@save "featureset.jld2" features labels

include("naivebayes.jl")

println("Training $nt multinomial naive Bayes classifiers")
models = []
@showprogress for i = 1:nt
    push!(models,
        fit(MultinomialNaiveBayes, features, labels[:, i])
    )
end

@save "models.jld2" models


==> src/scrape-google/googleclouddl.py <==
#!/usr/bin/env python3

##############################################################################
# Downloads metadata about all publicly available datasets on Google BigQuery
#
# Author: Jiahao Chen <jiahao.chen@jpmorgan.com>
# Date: 2019-12-01
#
# Before running this script,
# follow the instructions for installation and API credentials at:
#     https://cloud.google.com/bigquery/docs/quickstarts/quickstart-client-libraries#client-libraries-install-python
#
# Update the CREDENTIALS_FILE and other variables as appropriate
#
# Recommended instructions to set up conda environment
#     conda create -n bq -y pip pandas
#     conda activate bq
#     pip install -U google-cloud-bigquery
#     conda install -c conda-forge tqdm -y
##############################################################################

import json
import os
import pickle

import pandas
from tqdm import tqdm

from google.cloud import bigquery

CREDENTIALS_FILE = '../../data/secrets/bigquery.json'
DOWNLOAD_DIR = '../../data/google'
PKL_FILENAME = 'bigquery-public-data.pkl'
JSON_FILENAME = 'bigquery-public-data.json'

PKL_FILE = os.path.join(DOWNLOAD_DIR, PKL_FILENAME)
JSON_FILE = os.path.join(DOWNLOAD_DIR, JSON_FILENAME)

os.environ['GOOGLE_APPLICATION_CREDENTIALS'] = CREDENTIALS_FILE

client = bigquery.Client()

dfs = {}
datasets = list(client.list_datasets(project = 'bigquery-public-data'))
for dataset in tqdm(datasets, unit=' datasets'):
    id = dataset.dataset_id
    job = client.query(
        f'SELECT * FROM `bigquery-public-data.{id}.INFORMATION_SCHEMA.COLUMNS`;')
    df1 = job.result().to_dataframe()

    job = client.query(
        f'SELECT * FROM `bigquery-public-data.{id}.INFORMATION_SCHEMA.COLUMN_FIELD_PATHS`;')
    df2 = job.result().to_dataframe()

    df = df1.merge(df2)
    dfs[id] = df

with open(PKL_FILE, 'wb') as f:
    pickle.dump(dfs, f)

with open(JSON_FILE, 'w') as f:
    json.dumps(dfs, f)





==> src/scrape-kaggle/kaggledl.py <==
#!/usr/bin/env python3

##############################################################################
# Downloads metadata about all publicly available datasets on Kaggle.com
#
# Author: Jiahao Chen <jiahao.chen@jpmorgan.com>
# Date: 2019-04-28
#
# Uses the official Kaggle Python API, v1.5.6 (previously v1.5.3)
#
# Before running this script,
# follow the instructions for installation and API credentials at:
#     https://github.com/Kaggle/kaggle-api
#
# Recommended instructions to set up conda environment
#     conda create -n kaggle -y pip pandas
#     conda activate kaggle
#     pip install -U kaggle
#     pip install -U google-cloud-bigquery
#     conda install -c conda-forge tqdm -y
##############################################################################

LOGFILE = "../../data/kaggle/kaggledl.log"

import datetime
import glob
import json
import logging
import lzma
import pickle
import signal
import sys
import time

import dateutil
from dateutil.parser import parse
import kaggle
from tqdm import tqdm


def timeout_handler(x,y):
    raise TimeoutError


def my_except_hook(exctype, value, traceback):
    if exctype == KeyboardInterrupt:
        writetofile()
    else:
        sys.__excepthook__(exctype, value, traceback)


signal.signal(signal.SIGALRM, timeout_handler)

logging.basicConfig(
    filename=LOGFILE,
    level=logging.DEBUG,
    format='%(asctime)s.%(msecs)03d %(levelname)s %(module)s - %(funcName)s: %(message)s',
    datefmt='%Y-%m-%d %H:%M:%S',
)
# Mirror to stderr
ch = logging.StreamHandler()
ch.setLevel(logging.WARNING)
logging.getLogger().addHandler(ch)

timestamp = datetime.datetime.now().isoformat()
logging.info(f'Started at {timestamp}')

##############################################################################
# Write data to file
#
# Because the Kaggle API limits how many queries can be run, users can run out
# of available HTTP requests. To work within this limit, write currently
# observed datasets frequently to disk. The next section will scan all files
# written to disk in the current directory and load dataset metadata back into
# memory.
##############################################################################

# Global list of files written by this script
fileswritten = []


def writetofile():
    signal.alarm(0)
    global fileswritten, datasets, datasets_full
    timestamp = datetime.datetime.now().isoformat()

    fn = os.path.join(DOWNLOAD_DIR, 'kaggle-datasets-' + timestamp + '.json')
    with open(fn, 'w') as f:
        json.dump(datasets, f, ensure_ascii=False, indent=4)

    fileswritten.append(fn)
    nsets = len(datasets)
    logging.info(f'Wrote {nsets} datasets to {fn}')

    # fn = 'kaggle-datasets-' + timestamp + '.pkl.xz'
    # with lzma.LZMAFile(fn, 'wb') as f:
    fn = os.path.join(DOWNLOAD_DIR, 'kaggle-datasets-' + timestamp + '.pkl')
    with open(fn, 'wb') as f:
        pickle.dump(datasets_full, f)

    fileswritten.append(fn)
    nsets = len(datasets_full)
    logging.info(f'Wrote {nsets} datasets to {fn}')

    # # Clean up all intermediate files
    # for fn in fileswritten[:-2]:
    #     if os.path.exists(fn):
    #         os.remove(fn)
    # # Keep only last two files
    # fileswritten = fileswritten[-2:]


##############################################################################
# Load existing datasets from saved files
##############################################################################
def loaddata():
    global nsets, datasets, datasets_full, fileswritten
    datasets = {}
    datasets_full = {}

    filelist_json = glob.glob(os.path.join(DOWNLOAD_DIR, 'kaggle*.json'))
    for fn in filelist_json:
        with open(fn) as f:
            try:
                contents = json.load(f)
            except json.decoder.JSONDecodeError as e:
                logging.info(e)
                logging.warning('Skipping ' + fn)
        for (dataset_name, d) in contents.items():
            datasets[dataset_name] = d

    filelist_json = glob.glob(os.path.join(DOWNLOAD_DIR, 'kaggle*.json.xz'))
    for fn in filelist_json:
        with lzma.LZMAFile(fn, 'rb') as f:
            try:
                contents = json.load(f)
            except json.decoder.JSONDecodeError as e:
                logging.info(e)
                logging.warning('Skipping ' + fn)
        for (dataset_name, d) in contents.items():
            datasets[dataset_name] = d

    filelist_pkl = glob.glob(os.path.join(DOWNLOAD_DIR, 'kaggle*.pkl.xz'))
    for fn in filelist_pkl:
        with lzma.LZMAFile(fn, 'rb') as f:
            contents = pickle.load(f)
        for (dataset_name, d) in contents.items():
            datasets_full[dataset_name] = d

    filelist_pkl = glob.glob(os.path.join(DOWNLOAD_DIR, 'kaggle*.pkl'))
    for fn in filelist_pkl:
        with open(fn, 'rb') as f:
            contents = pickle.load(f)
        for (dataset_name, d) in contents.items():
            datasets_full[dataset_name] = d

    nsets = len(datasets_full)
    if nsets != len(datasets):
        logging.info('Reconstructing JSON data')
        datasets = {}
        for (dataset_name, dataset) in datasets_full.items():
            tags = [tag.name for tag in dataset.tags]
            filenames = [f.name for f in dataset.files]
            cols = [[c['name'] for c in dataset.files[i].columns] for i in range(len(dataset.files))]
            datasets[dataset_name] = {'tags': tags, 'filenames': filenames, 'cols': cols}

    logging.info(f'Loaded {nsets} datasets from saved files')
    if len(filelist_pkl) == 1 and len(filelist_json) == 1:
        fileswritten = filelist_pkl + filelist_json
    elif len(filelist_pkl) > 1 or len(filelist_json) > 1:
        # Write one consolidated set of json and pickle files
        writetofile()

    # Clean up all other json and pickle files
    # for fn in filelist_json + filelist_pkl:
    #    if os.path.exists(fn) and fn not in fileswritten:
    #        os.remove(fn)
    #        logging.info(f'Deleted {fn}')

    return nsets, datasets, datasets_full


loaddata()

##############################################################################
# Pull data from Kaggle API
##############################################################################

api = kaggle.KaggleApi()
api.authenticate()

sleeptime = 10  # Initial sleep time to handle timeout
sleeptimemultiplier = 1.5  # Every consecutive failed request increases timeout
timeout = 15
nfailed = 0  # Number of failed queries


def apiexception(e):
    global nfailed, sleeptime, sleeptimemultiplier
    if e.status == 404:  # Not found, we're done
        return True  # Finished

    logging.info(e)
    nfailed += 1
    if nfailed > 1:
        sleeptime = int(sleeptimemultiplier * sleeptime)
    logging.info(f'Sleeping for {sleeptime} seconds')
    time.sleep(sleeptime)


def getdatasets():
    global nfailed

    valid_dataset_sort_bys = [
        'hottest', 'votes', 'updated', 'active', 'published'
    ]

    bar = tqdm(unit=' datasets')  # Progress bar
    nsets = 0
    datasets_dl = []

    # Load datasets by query
    for sort_by in valid_dataset_sort_bys:
        thispage = 0
        while True:
            while True:
                try:
                    signal.alarm(timeout)
                    json_response = api.datasets_list(page=thispage, sort_by=sort_by)
                    break
                except kaggle.rest.ApiException as e:  # too many requests
                    if apiexception(e):  # Not found, we're done
                        break
                except TimeoutError:  # timeout
                    logging.info("Timeout reached; retrying")
                    continue
                except: #generic exception
                    logging.warning(f"Parsing error: page {thispage}, {sort_by}")
                    continue

            nfailed = 0
            thisnsets = len(json_response)
            if thisnsets == 0:
                break
            logging.info(f'Page {thispage}: received {thisnsets} entries')

            nsets += thisnsets
            bar.set_description('List: ' + json_response[-1]['ref'], refresh=False)
            bar.update(thisnsets)
            datasets_dl.extend(json_response)
            thispage += 1

    # Side-load
    # fn = 'datasetsall.txt'
    # with open(fn, 'r') as f:
    #     datasets_dl0 = f.read().splitlines()
    #     datasets_dl.extend(datasets_dl0)

    # nsets0 = len(datasets_dl0)
    # logging.info(f'Loaded {nsets0} datasets from {fn}')
    #bar.update(nsets0)
    logging.info(f'Total number of datasets: {nsets}')
    return datasets_dl


datasets_dl = getdatasets()
sys.excepthook = my_except_hook  # On keyboard ^C, dump data obtained to date
bar = tqdm(datasets_dl, unit=' datasets', smoothing=0.1)  # Progress bar
for (i, item) in enumerate(datasets_dl):
    if isinstance(item, str):
        dataset_name = item
    else:
        dataset_name = item['ref']

    # if already ingested, skip
    skip = False
    if isinstance(item, str):
        skip = (dataset_name in datasets) and (dataset_name in datasets_full)
    elif (dataset_name in datasets) and (dataset_name in datasets_full):
        currentitem = datasets_full[dataset_name]

        # Check if newer version exists
        thistime = parse(item['lastUpdated'])
        curtime = currentitem.lastUpdated.astimezone(dateutil.tz.tzutc())

        try:
            skip = skip or thistime <= curtime
            skip = skip or item['currentVersionNumber'] <= currentitem.currentVersionNumber
        except:
            pass

    if skip:
        logging.debug(f'Skipping {dataset_name}')
        continue

    logging.info(f'Querying {dataset_name}')
    bar.set_description('View metadata: ' + dataset_name, refresh=False)
    bar.update(1)

    while True:
        try:
            signal.alarm(timeout)
            dataset = api.dataset_view(dataset_name)
            break
        except kaggle.rest.ApiException as e:  # too many requests
            if apiexception(e):  # Not found, we're done
                break
        except TimeoutError:  # timeout
            logging.info("Timeout reached; retrying")
            continue
        except Exception as e:  # 'Dataset' object has no attribute 'tags'
            logging.info(e)
            logging.warning(f'Parse error for {dataset_name}, skipping')
            break

    nfailed = 0

    tags = [tag.name for tag in dataset.tags]
    filenames = [f.name for f in dataset.files]
    cols = [[c['name'] for c in dataset.files[i].columns] for i in range(len(dataset.files))]

    datasets[dataset_name] = {'tags': tags, 'filenames': filenames, 'cols': cols}
    datasets_full[dataset_name] = dataset

    nfiles = len(filenames)
    ncols = sum(map(len, cols))
    ntags = len(tags)
    ver = dataset.currentVersionNumber
    logging.info(f'{dataset_name} v{ver}: {nfiles} files, {ncols} columns, {ntags} tags')

    if (i + 1) % 100 == 0:
        writetofile()

##############################################################################
# Finalize last data pull
##############################################################################

logging.info('Done')
writetofile()

timestamp = datetime.datetime.now().isoformat()
logging.info(f'Ended at {timestamp}')


==> src/scrape-kaggle/mungestrings.py <==
"""
An experiment to try if automatic character set detection can help clean up the Kaggle metadata.

tl;dr - it didn't help
"""

import json
import cchardet

fn = "kaggle-datasets-2019-12-02T12:46:07.728006.json"

with open(fn, 'rb') as f:
    data = json.load(f)

for (dataset, x) in data.items():
    # for fn in x["filenames"]:
    for table in x["cols"]:
        for col in table:
            if col == '':
                continue
            b = col.encode()
            result = cchardet.detect(b)
            enc = result['encoding']
            #if not (enc == 'ASCII' or enc == 'ISO-8859-1' or enc == 'UTF-8'):
            if '\ufffd' in col:
                print(dataset, ">"+col+"<>", result)
                try:
                    recol = b.decode(enc)
                    print(">"+col+"<-->"+recol, result)
                except LookupError: #no such encoding
                    pass


